On Learning the Structure of Clusters in Graphs

Graph clustering is a fundamental problem in unsupervised learning, with numerous applications in computer science and in analysing real-world data. In many real-world applications, we find that the clusters have a significant high-level structure. This is often overlooked in the design and analysis of graph clustering algorithms which make strong simplifying assumptions about the structure of the graph. This thesis addresses the natural question of whether the structure of clusters can be learned efficiently and describes four new algorithmic results for learning such structure in graphs and hypergraphs. All of the presented theoretical results are extensively evaluated on both synthetic and real-word datasets of different domains, including image classification and segmentation, migration networks, co-authorship networks, and natural language processing. These experimental results demonstrate that the newly developed algorithms are practical, effective, and immediately applicable for learning the structure of clusters in real-world data.

==> figures/figures.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12727,        289]
NotebookOptionsPosition[     11224,        258]
NotebookOutlinePosition[     11558,        273]
CellTagsIndexPosition[     11515,        270]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Import", "[", "\"\<~/wc/phd/mathematica/prmGraphs.wl\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.86448731435426*^9, 3.864487334542182*^9}, {
  3.868981093768549*^9, 3.868981130494931*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a5c1f59d-4c86-47fd-b135-8059e3de3234"],

Cell[CellGroupData[{

Cell["Preliminaries", "Section",
 CellChangeTimes->{{3.86898110707078*^9, 
  3.868981111414174*^9}},ExpressionUUID->"3f0b2655-6e6c-4c04-84e3-\
d99f25dd4daa"],

Cell["Create a graph from the stochastic block model.", "Text",
 CellChangeTimes->{{3.8689811142810163`*^9, 
  3.868981120696143*^9}},ExpressionUUID->"9dcbf4b3-8e21-4b26-bb90-\
0e7722025604"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"edred", "=", 
  RowBox[{"RGBColor", "[", 
   RowBox[{"0.756", ",", "0", ",", "0.263"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.868982560737911*^9, 3.868982578261903*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"260a7b81-dc5b-4419-a5b6-176842f0b3ac"],

Cell[BoxData[
 InterpretationBox[
  ButtonBox[
   TooltipBox[
    GraphicsBox[{
      {GrayLevel[0], RectangleBox[{0, 0}]}, 
      {GrayLevel[0], RectangleBox[{1, -1}]}, 
      {RGBColor[0.756, 0, 0.263], RectangleBox[{0, -1}, {2, 1}]}},
     AspectRatio->1,
     DefaultBaseStyle->"ColorSwatchGraphics",
     Frame->True,
     FrameStyle->RGBColor[0.504, 0., 0.17533333333333334`],
     FrameTicks->None,
     ImageSize->
      Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
        AbsoluteCurrentValue[Magnification]}],
     PlotRangePadding->None],
    StyleBox[
     RowBox[{"RGBColor", "[", 
       RowBox[{"0.756`", ",", "0", ",", "0.263`"}], "]"}], NumberMarks -> 
     False]],
   Appearance->None,
   BaseStyle->{},
   BaselinePosition->Baseline,
   ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
     If[
      Not[
       AbsoluteCurrentValue["Deployed"]], 
      SelectionMove[Typeset`box$, All, Expression]; 
      FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
      FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[0.756, 0, 0.263]; 
      FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
      MathLink`CallFrontEnd[
        FrontEnd`AttachCell[Typeset`box$, 
         FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
         Left, Top}, 
         "ClosingActions" -> {
          "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
   DefaultBaseStyle->{},
   Evaluator->Automatic,
   Method->"Preemptive"],
  RGBColor[0.756, 0, 0.263],
  Editable->False,
  Selectable->False]], "Output",
 CellChangeTimes->{3.868982578826626*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"857a5f14-f7b8-4385-8683-97bdd4d9b05d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"noverk", "=", "20"}], ";"}]], "Input",
 CellChangeTimes->{{3.8689812947725983`*^9, 3.8689814047929068`*^9}, {
  3.8689814366121197`*^9, 3.868981450151711*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"434700c9-fc05-4765-bf25-87e5933d9158"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.868981219727559*^9, 3.868981223851754*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"6d0eed87-31f6-4feb-a73c-a0bc75209218"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "=", "0.9"}], ";"}]], "Input",
 CellChangeTimes->{{3.868981285101461*^9, 3.86898128760464*^9}, {
  3.868981362412747*^9, 3.868981365388406*^9}, {3.868981416233191*^9, 
  3.868981417605863*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"5c12747a-23a0-41db-985c-99fdc6e4c9d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q", "=", "0.05"}], ";"}]], "Input",
 CellChangeTimes->{{3.868981290358253*^9, 3.8689812913926687`*^9}, {
  3.868981345550881*^9, 3.868981345682316*^9}, {3.868981391073818*^9, 
  3.868981463070775*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"07513056-de49-4fd4-a428-115c3a4ca66b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{
    RowBox[{"p", "*", 
     RowBox[{"IdentityMatrix", "[", "k", "]"}]}], "+", 
    RowBox[{"q", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "k"}], "}"}]}], "]"}], "-", 
       RowBox[{"IdentityMatrix", "[", "k", "]"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.86898121502606*^9, 3.868981305050935*^9}, {
  3.86898138123272*^9, 3.8689813850560617`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"18911d29-2793-4eeb-9112-7d7220185fb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"sbm", "[", 
    RowBox[{
     RowBox[{"ConstantArray", "[", 
      RowBox[{"noverk", ",", "k"}], "]"}], ",", "M"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.868981176920927*^9, 3.868981212407342*^9}, {
  3.8689813084712687`*^9, 3.868981318702272*^9}, {3.8689824795046787`*^9, 
  3.86898248108461*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"e44bae1f-2e30-408d-9c6e-87c20795e298"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphPlot", "[", 
  RowBox[{"G", ",", 
   RowBox[{"VertexStyle", "\[Rule]", 
    RowBox[{"{", "edred", "}"}]}], ",", 
   RowBox[{"VertexSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.868982483443514*^9, 3.868982499338644*^9}, {
  3.86898258238455*^9, 3.8689826292376842`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"51964928-e48b-43ba-b2ce-a0546bd11955"],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAA/nHwYShc8D+k9wVTA6T1Pyuxtv6E
uPU/POE/GS4g5T9L94STalr0P6EJMHUTJ/g/0nQXp5i+9D8Ws4E5f3DtP7hA
2N4LRfA/Ek/BdR6T6D+injZj5j/nP4duwlQu2uE/AAAAAAAAAABmkO7rIxr0
P9jul8M9uOY/Xv6EwfTD8j8onzTbqhHlP4xk4NJv1dM/hp1QKM0Y6z/83ftV
qaD4PzheFDv/qMY/mOthH1nB4z88021/p1DnPxRoQ2KhJf0/3FCNvfOf3j9K
M9/o72D6P80jQ2xDEvI/06Uzjo5a4T8413bpyIjWP2VFXzF++/M/TEBQkuc+
8z9ksQsYG7/yP1BftytoDu8/OLtMUWLp7z/oYTSyFOfePxrDz0niEfc/PPE7
kqNj1j+0flt5c/rsP6Zd37gAf+Q/YvTt4aBr6j8ctyyAZ9sJQLcJeQqYd+M/
8tKV2NYqBEBYR1pN3PvjPyWnRAVZagBAZB2rWAAc8j+6m79v1/YEQNPEmwdR
Fu0/KkzkSnm1CkDyC2P/kprxP5KQ/02vEQJAZHi560gu3j8WRECIfmYBQFzU
en+5pek/BM9jLkEzC0C602RP9NnpPzr+rvKF6QhACwsseUS57D84+Ih31z0D
QGx7u0iDHNM/r/5D5wU/AEC9GqLG23/iP4xR8g9/+AhA+0g2XcUY9D9tyDpx
B4EEQJVFMNNWFvU/fw9hmTzkCEC4BkfRLx7FP4L98WnbzQVAkIddMfAQ3D9j
VayNSTcGQJffwFQ2afE/9IkA2vXdAkC8zbcJ3evwP5leaQGdGgdA+tyLWk6+
5T+qporiy6MGQKC2ys8AzvU/ZGOJjDBXBUAAAAAAAAAAACzQJgoG3fM//O+Y
+ZZHBUCPeQ9tI278P1zuf1XITf0/1qwY2WNh/z/y/mB5aLoAQNtFwzlGYARA
dE3YQk/OA0AFugSaGoD1PzL4F2kEagFAM+2h9kgF/z8ycJ4ddZEFQKfa4QlF
IgZAea6MrQQHBEBiVUyOYR4AQJIB1k7iBAhA+VXaG5hqAkBExLcZ/hEAQGOq
NUXh3AFAKClUtEzgAkDkHH9Vw1MDQG2JDkQb+wdAWW8Y/kHA/j/u+NlaghgD
QEH8AZraI/o/Zz2EBB+lAUA5uNllWNwBQCviZU471wVAls65Dnm8BUACzP1b
6PwFQJ+F8rLTdPk/9caRh45mCUAsfl4aFfP5P0JJYVnblwNAQA1FvpEJ+D+f
vVq/ca4FQAyONoxVKwRAAFlIURfpAUDwJURw1Yf7P1ISh/3FqQdA2OG+Lw==

   "], {
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[CompressedData["
1:eJwVxbWB4EYAAMCTVszMtGKtmLEKl3DBp99/ZjuZgb9///nFf35+/vzH/2M4
BjACozAaYzAW4zAeEzARkzAZUzEN0zEDs7ECqzCE9diBA5zASZzCGZzFOVzC
ZVzBNVzHDTzGU7zFB0ACCjCABRzggQBEIAEZKEAFGtCBASxQgA4sYAUb2AmS
oAiaYAiW4AieEAmJkAmFUAmN0AmDsIiEqAhEtCRF0iRDsiRPCqRISqRMKqRK
aqROGmROFmRN9uRN0RRDsRRH8ZRIyZRCqZRO1RSidpqhWZqjeVqkJVqmFVql
NVqnP4ZjeEZgREZiZEZhVEZjdMZgPKZgJpZjeVZgJVZmFVZlddZgHTbmeE7g
RE7iZE7lNM7gbA5yDbdzLy/yEq/wKq/xBm8LoiAJsqAIqqAJumAIUJiFTXhE
SZRFRVRFTdRFQ4zFWbwkWVIkVdIkXTIkS/KkUMqkXlZkTdZlQ7blRm4VVdEU
XTEUX8mUUtmUS9VUXTVUS43UWF3UW9M1Q/O1RkParht6pD+GZ/gGMnrTMm3T
MV3TM30zMEMzMmMzMaGZmpmZm4VZmpVZm505W7blWp4VWKEVWbGVWNBKrczK
rcIqrcqqrdF2bNf2bN8O7NCO7NhObGhndm4XdmlXdmMfjuf4TuCETuTETuJA
J3Vyp3BKp3JqZ3AO13N9N3BDN3JjN3Ghm7qZm7uFW7qVW7ur+3q+F3ihF3mx
l3jQS73cK7zSq7zau/3Aj33op37m537hl37l137vv0EYREESwCANsiAPiqAM
qqAOumAOozAOkxCGaZiFeViEZViFdTiGZxRHSQSjNMqiPCqiMqqiOtpjGKdx
FudxEZdxFdcxircEJmmSJUVSJXWyJFvywhRmMIcFLGEFazjBM83SPC3SKq2z
PCuyKqszlM15kZd5ldd5mz/5W5RFW5xlVdYlKpdqrL4GNV3TN0MzNlMzN0uz
NluzN0dzNXfzNB9qUYd6NKAJzWhBK9rQjg50ohs96EVf27VDO7ZTO7dLu7Zb
u7dHe7Z3+7Rf13djN3Vzt3Rrt3V7d3Rnd3VP9/VDP/ZTP/dLv/V7f/V3//Rv
/w3jMA/LsA37cAzXcA/P8A7fOI3zuIzruI37eIzneI33+I7fNE/LtE7btE/H
dE7XdE/P9E7fvMzrvM37fMznfM/P/C7rsi37ciznci338i7fuq37eqzneq33
+qzv+m37dmzndm339mzvfuznfu33/uzv/h3ncR338Rzv8Z3XeZ/P+Z7fdV/v
9d3P/d7f8z7f+/0Lv36UUA==
      "]]}, 
    {RGBColor[0.756, 0, 0.263], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     DiskBox[1, 0.04136913273412188], DiskBox[2, 0.04136913273412188], 
     DiskBox[3, 0.04136913273412188], DiskBox[4, 0.04136913273412188], 
     DiskBox[5, 0.04136913273412188], DiskBox[6, 0.04136913273412188], 
     DiskBox[7, 0.04136913273412188], DiskBox[8, 0.04136913273412188], 
     DiskBox[9, 0.04136913273412188], DiskBox[10, 0.04136913273412188], 
     DiskBox[11, 0.04136913273412188], DiskBox[12, 0.04136913273412188], 
     DiskBox[13, 0.04136913273412188], DiskBox[14, 0.04136913273412188], 
     DiskBox[15, 0.04136913273412188], DiskBox[16, 0.04136913273412188], 
     DiskBox[17, 0.04136913273412188], DiskBox[18, 0.04136913273412188], 
     DiskBox[19, 0.04136913273412188], DiskBox[20, 0.04136913273412188], 
     DiskBox[21, 0.04136913273412188], DiskBox[22, 0.04136913273412188], 
     DiskBox[23, 0.04136913273412188], DiskBox[24, 0.04136913273412188], 
     DiskBox[25, 0.04136913273412188], DiskBox[26, 0.04136913273412188], 
     DiskBox[27, 0.04136913273412188], DiskBox[28, 0.04136913273412188], 
     DiskBox[29, 0.04136913273412188], DiskBox[30, 0.04136913273412188], 
     DiskBox[31, 0.04136913273412188], DiskBox[32, 0.04136913273412188], 
     DiskBox[33, 0.04136913273412188], DiskBox[34, 0.04136913273412188], 
     DiskBox[35, 0.04136913273412188], DiskBox[36, 0.04136913273412188], 
     DiskBox[37, 0.04136913273412188], DiskBox[38, 0.04136913273412188], 
     DiskBox[39, 0.04136913273412188], DiskBox[40, 0.04136913273412188], 
     DiskBox[41, 0.04136913273412188], DiskBox[42, 0.04136913273412188], 
     DiskBox[43, 0.04136913273412188], DiskBox[44, 0.04136913273412188], 
     DiskBox[45, 0.04136913273412188], DiskBox[46, 0.04136913273412188], 
     DiskBox[47, 0.04136913273412188], DiskBox[48, 0.04136913273412188], 
     DiskBox[49, 0.04136913273412188], DiskBox[50, 0.04136913273412188], 
     DiskBox[51, 0.04136913273412188], DiskBox[52, 0.04136913273412188], 
     DiskBox[53, 0.04136913273412188], DiskBox[54, 0.04136913273412188], 
     DiskBox[55, 0.04136913273412188], DiskBox[56, 0.04136913273412188], 
     DiskBox[57, 0.04136913273412188], DiskBox[58, 0.04136913273412188], 
     DiskBox[59, 0.04136913273412188], DiskBox[60, 0.04136913273412188]}}],
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.8689824855134563`*^9, 3.868982499644743*^9}, {
  3.868982583875575*^9, 3.8689826295658283`*^9}},
 CellLabel->"Out[56]=",ExpressionUUID->"25e83cfe-c3ed-4c27-bb62-4b026a02cab6"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{924, 1016},
WindowMargins->{{72, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 294, 5, 31, "Input",ExpressionUUID->"a5c1f59d-4c86-47fd-b135-8059e3de3234"],
Cell[CellGroupData[{
Cell[877, 29, 157, 3, 68, "Section",ExpressionUUID->"3f0b2655-6e6c-4c04-84e3-d99f25dd4daa"],
Cell[1037, 34, 191, 3, 36, "Text",ExpressionUUID->"9dcbf4b3-8e21-4b26-bb90-0e7722025604"],
Cell[CellGroupData[{
Cell[1253, 41, 275, 5, 31, "Input",ExpressionUUID->"260a7b81-dc5b-4419-a5b6-176842f0b3ac"],
Cell[1531, 48, 1684, 45, 35, "Output",ExpressionUUID->"857a5f14-f7b8-4385-8683-97bdd4d9b05d"]
}, Open  ]],
Cell[3230, 96, 273, 5, 31, "Input",ExpressionUUID->"434700c9-fc05-4765-bf25-87e5933d9158"],
Cell[3506, 103, 211, 4, 31, "Input",ExpressionUUID->"6d0eed87-31f6-4feb-a73c-a0bc75209218"],
Cell[3720, 109, 311, 6, 31, "Input",ExpressionUUID->"5c12747a-23a0-41db-985c-99fdc6e4c9d9"],
Cell[4034, 117, 315, 6, 31, "Input",ExpressionUUID->"07513056-de49-4fd4-a428-115c3a4ca66b"],
Cell[4352, 125, 616, 17, 31, "Input",ExpressionUUID->"18911d29-2793-4eeb-9112-7d7220185fb1"],
Cell[4971, 144, 447, 11, 31, "Input",ExpressionUUID->"e44bae1f-2e30-408d-9c6e-87c20795e298"],
Cell[CellGroupData[{
Cell[5443, 159, 402, 8, 31, "Input",ExpressionUUID->"51964928-e48b-43ba-b2ce-a0546bd11955"],
Cell[5848, 169, 5348, 85, 354, "Output",ExpressionUUID->"25e83cfe-c3ed-4c27-bb62-4b026a02cab6"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> figures/mnist.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    140874,       3189]
NotebookOptionsPosition[    136370,       3101]
NotebookOutlinePosition[    136702,       3116]
CellTagsIndexPosition[    136659,       3113]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"mnist", "=", 
  RowBox[{"ResourceData", "[", "\"\<MNIST\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.870275829067429*^9, 3.8702758386170397`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fc68ef0d-b1f8-4398-a9bc-2b8abc17ea34"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9YcCaBKeEsdqnzgszMzEJYpU7KMDELiDEf+4kh8/WwPDMTs+lqZqZW
DLkYoHlMzMzznZgiMJwhyMTk2MskfWEDQzgWZ/h83tL26v9/Jh5Up96MYhLT
Xw1hMzFHIUv98GXm3/HmMUzOBlnuGDPzATgHTc6SyRHBYWCyRpLazMncj+Ax
MWcjya1ilnwGt7qCyfUzipwCXKqGWW7HfxS5PJg3o5iDUDz3fyWTHITRK8gU
iyoF1MeWe/7RKl85JoWI4xhyzMxSGkDCuvY/OnhsAY4CsTwMGSB4Vg+UK7qF
TYp+AABdfKAq
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9osJ+J4QAOqflGLExGE35jlXJiYWFiYXmAIfF+vwI3C4uOFha59V4g
LSwL52PKLWZiYmIA4gXzmZjQ5BYLs/Aoi7Gw8KzF0LceaJzzf6DwpP/ocvP5
mXicr/6fbzzp9//PVqhySixMbUDq9gsQxxFF7rwoExLPAdktl5VYWBA8VDMd
WZDlUN0ClOuDc66Lsqi8QJFbCJdSY5K4gGI5E9QtnwOZmFRuIPtgjzALi4Pj
hO2ODlYsPG0oUv//HxAGBzOQcF74Hx08qQPLSYV/wJACggXaLDoLj2CToRsA
AGmVjzg=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+04BQDExNTM3Y5byYWIMg7iClzX40PLMc0BVPuFlAYl1wkSG5+Nha5
bUBnMNX+/z+RiWEyhhzIOCA9CYs+U6CU3P//P+uwyGUC5Xb8/9+DzS1AJwa9
/v9fDYucJwOTOohWZWLyRJM6oMTEogGkVwuzsGxCkwO6DiT3JZ6FZT66bSC5
MriDMOXu/K+FOggVAEODaW4mkIhGl4HoAwUzUDMGWASJHvX+X5hy/2cwQcMT
G2hmkduB4USqAwDgHYsG
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9YsI1JZtsrXHIsLCyBWGXeR0oD5Vqxyh1UZgLKsWzAJrdBAiwnvglD
Jo+JiYmBCURMxpDLB2phCp8SxsLk9BpV5skyYRYRjegPP+tYmFjuoEhd0AFa
VQhk3GLBkJvEApX7kg1kRSNLfclkYtB5hsqCgWKgSVPALKCZOhdRjHQEytX/
gsqdQXVlD1DOGejy+5PqWIJmoMqpsbCYPfwPCesdaP6OBIZG1rZMULgUoIcJ
yC2goGRikTyELucIlePVOIEu9f+VE1gO3RkQ8MCciWX+jtfYpOgGANWaiA8=

               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+s4OI0RiBgELiGIXOrU5GRCQx0TqJJfTRnYoLKMXWjyLyPF2YCy3FK
YcjNAasHymnNQZd7ZguSqpkXxrQIQ86QiYlFrOHb/7c3/3wIQZU7wc/EJAZl
P3BFlfMHmtOAZDOaXM037HIdjIziW+C8REbGLoRcJxNTKoKXjKIPj9xFRSS5
H92cTN7fsOvrBjol8D9WuYmcTEz8e1DlBDXOvX79eq8GHxOX2H4kqf9rpaBx
Awxr/in/UYE/Qm4ymtT/6wJQubhjv9HlqAsAfP1nug==
               "], {{0, 28}, {28,
                0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+c4Pg0ZcYDWGXeRooxMTEJ6+npbXqLLreaCQQYQUTwd1SpY4IIOaYO
FKmPECkmH2sQKfgZWe4eWIa98v/bNUJAxkdkuWiwXD3Y9A5NpoXItrEDZRo/
/obwfJjYjyPkApiY+B0fw3g+TExBCDk9JiZfBG8xE5M+gqfDyOiDZEUFgx6K
vqVIcpXI+lDN/FuIJqd5B857iGJfFNALGrdhvBgmpmiE3NtgoKRmww8wZ7s4
U8g7JNu/e4LCJRbk5f38aGH2/0cQSJKLT0CAk0nu4z8Uuf9vj5TKQ+KIf/5/
THBruj0DE5PnNixSVAMAZ4J1/Q==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+04JU/E1Mzdqlp/ixAMA2LzFE1PiaQHE/fL3SpAxIsLGA5JpY+dLl8
FricBppUExMQMEAImauoclAtEKIQReoJUEQE6BbOsjtzWViEDyFJXdBhYhFZ
O4OJpez//21AvTuQdOkATVr5///2HV/BckGvEXLLQC64A+VsA7pnO1xqtTDI
BaUwOWQzDwClWGRYOEu/ADnvb0kDHfT1P5LCoKuFhYXXgJxJLGAHIcnBLQe5
KucrkhwTUwGEBYojJhR/A/UZ5YNZwDhynoIidxDkFlU1IGCSdHr9HxWsSYQF
5ZT/GOAWRK51+0NMOeoCAFXPZPw=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJzFUUEOwiAQ3Hjy6APcg7+Qo0evNTygjbXxUpOtifERPISP8JD9SAXbAgXO
OkmbhWFmF+bQPKrbBgCGrf1V9etEVL8vO7uQ/XDv+vZ67p9t19Kxccf28zf+
ESwBqMwIOxqCLlBkL8SjLigZQRhXoNWqNQUwb5BUiRRBLqeMs8dAGU9NUCAi
WdJeglnK2GPekXnlXb1prtO+i8iiCpwKrTOOM1MKTjKdBsMFGdckQ/Smlowe
0eC6h8vomx1rBORkNJftBEoop1DSoZT8T/ABLia5GQ==
               "], {{0, 28}, {28,
                0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+kwISRmZlZ88xrLFIHlZhZWVmZWeMxJQ/qsELkWM+hS11TYoXK1X9F
lwPZBcVL0eUyHcH6wkKAeteiyT1wAMo5zX4dDJRbjyanBRTTfvT/P8hOdDMX
A+0C0WeAtAmq1FqQXSBGNVBfG6ouCWbWBLCfMc18qMPMqnQdxFoKlItBdaUW
o/h6mL3aqHIZrMxZEBZmmB1WYtY9jEPuvynEvhZTTLkWHgZ4eM5G93pbCCss
HjDk/r+Oh8o5XceQ+/86FBR35849wpSiIgAAr/t0gA==
               "], {{0, 28}, {28,
                0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+04OASLQbpJZ+xSe2UZAKB9B9Y5DiZIGAqptQrDoiU/nNMuWSoNhtM
qeWCQHEl7HIgh1he98MidzyZhcnJ88P/lfxMuo/R5LSYmJL/gBhGGO5sY2aq
AEv9v4gu91ibif0FhHkVXc6KSXTnf+xyX0yZXGDso0y6T5DlpjAxXYcyT8mg
+QEhd0GGSeIoVrlfNYpMEkdQffDRmElWcdvRo6FMTDKousDuhAJBDKn/93z4
QDKs3R8xpIBgiw9TxrKV2GSoCgAw4ZSu
               "], {{0, 28}, {28, 0}}, {0, 
               255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+s4LENIwgwHMKU+unABAGHMaSeOoLE+R14MeU+uID1mP/XwZB7uRck
w6d3+YUqhlwzWJfn//81mPbdVGNi4p5wC6scSF8UyGxPrHL8l4D0KSYmtqOo
Uu/DmdRBUiC5UjRtCUxMOf+xy5UzM8n8gsrxzEKVK2ZiaoawkplUUaU+RTMV
QrTdF0OXO8jEVAtm3DJhYmrAkMu5DQQZikxcDd9R5e6aMsGA+X90UAyVYRfZ
hyG3IogJFtaY4OPG+UCpsuPY5KgJADVeiUk=
               "], {{0, 28}, {28, 0}}, {
               0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8w8H2zKSNDzK2/WKQ+eTKBwQtMqQ8+TEzaS1SZmHwmYchNY2KKv5MM
0sjahyb1RpuJaXkbk1j9Ei4m9l5UuelMTBP/FjIt/f//qQUT+wFkqX9BTEyP
/q+WvgFkb2dh0niEJHebicnkE4yzlokpFFUuGs75Ysnk/hNFbi2CV8rEdAfB
q2diuoDgnUeRS8UjN5OJaQ4uORS3vNdn0nmHkLvPzRTwG8a5zMSUjOSH/yEg
v0PAQzUm5zdockcgrMNqTEw7kaX+b2RikjgPpJ/WszFxL/yAIvc9g4lJdFab
ihQTk9n6/2jgpjgk2pnM9qJL0Q0AADqplU8=
               "], {{0, 28}, {28, 0}}, {
               0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9QsJuRgXEKVpkv/pJMTEza2KQeWzGBgNSUj5hytkxQcApDahcfSJzP
lYnJBl3qaxxQhvP6MQkscsUgXan/nzFhkdMCClZ8//+nHlNukyBQ7geQ0Y0h
9yWKiUli5z8ga6MQutw9oC5PCNMcXW4uUO45hHkVXc4KIReDRc7pE5h1Soap
DUOuF8x4JcMk8QSr3K+aAiaJI/8x5IS3HVVTAFob+B9TDgbOo8tlwWQ8P/xB
l/scDpZhX/YCXYaOAABaU4ZG
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8wcOQELpkd9oysOe+wSrVwMDEyMVlv8A8IaD6PKrWCg8N/wcwuHiF7
cSYmrvSfSFIvpJhKQbTK0f8LOtdLMlo/RMi1Mxp9B9G9YN5NBsaUX3C5ZKbF
yDYcEmGaCefIM21Esb6LyfotjM2IJvdNh2kbLrn/AUwpMKYt4yxUuQ2McLl+
Jp1vKHLbWMxhzGt8TCtQ5J7xM8HZOUwyF5DlFjLB9f3/ZcckuRm7W/7/f6DC
yNAI89PHLEbuS0gqXyUyMsnGds5//XpbpzwTxyoU6x+mMAEBI5jgWI3qpf+/
nnQZcktpaWn5d93/jwVceoFNlF4AAK/7qL8=
               "], {{0, 28}, {28, 0}}, {
               0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+84NNPHBJfN+UxOe7BJvNlkx0zMxOzYNKOp+h6NgJlQHJAIF1/7hdC
5udGW2YwYFKzFwfRFX9gUr9zmKEg4On/63kiQMZ0mJw+RKLq/Hkwd4cwM7Mk
TI7JLRQoFfQSxp8J5MHYz4t4mJldEfZ/V0bI7eRgZo66hXDaOhZmWxibgYmJ
ZRdC6oYEE1MD3D5mtgaE1E+gqx1/IeTUEVI/8oAuQZjCxKzwHsZ+5gaUmvId
LhfBzOz1FsKc5sDMLJLxFWHMLSVmZl27+dtqnW1lgFL1/5HBPGVomAHDWnjn
f1RwPRAqZ1X66D86+PWiuwAInn/FkKEfAAAc73tm
               "], {{0, 28}, {28, 
               0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9Q8DiaUSz7C1apP9GMonKMxljlljCKnL8fybIYU+beBE2jc///P1fX
xZC6q8bIqANirBC6gi6lzsjIzHMIyLrJ7okmF8LobhRwG8KUQXO9qOMnuyQI
u1nwKYpcMWPN/zqYHOMCFDkzweP/d86AyWUjSx1kQHJ4JmMrstxKRrMPcKuF
OC8jy9UzFiB8w4PqzoOMCDOPsvmgyD3kR8gZMO5HkfuvLnEXyqpjD/2GKlfD
GAqm39Wxyz1Hlfp/lovLferUqVUSjNyn/qODPWyMIMBidx1DChj8SeyRkSXH
sMjQCwAAwmS3sA==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9gMI1BZc+e01ilXnsxAYHsLkyZ33WGTGBQiyH1rYgJCiJfo8tVMsHB
PhSJv2sMOMHCbKIc6HJrwBJOTExG/33Q5FaJgqSSnkZnrEGX2ycElNlz++P/
D5//o8n9BrpQKfEFlIcqV8fExHcQxtkuyxTwHC7VAXSZIYzzvRLF79VMTLZP
YJwmlHC5pMXE1A9l7wwFmrHsClxuDxOT9YlvEANrgLpW/vuPLMfEVAdkXOkF
2iVRcg3Jc68jgHIcPj4+4FjYjhJc/2fww8KYu+P7P1S5/1OgUgET/mOAP21g
Kc/nmFJ0BACa2XGA
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9A8NKDmZGZmXkzpsyqVeGsrMysQLDj/5VVH5GlpoCFwYTu/wbWXCSp
XiFUOVYkXUJg4a3XgEDtLorch2xmZkbBaXB+PTMzXKoYqCdiAsIYJH1XQLYg
OwxJzgMoNRFJ6pguQg7ojIk/kL2KZAwwNNYgG7mSmVkNSV8pUkCAnHYNSQ7B
gTgNRc4LIeeBLLcZxQ9+KE67LQ+MGpUrV678+P/higczA3MjmqNBBk9YCQoh
ZkVkV191hkYBmGhE8RAokGByZagy//+/uqYGllO7du3j/4ECAPfWZe0=
               "], {{
               0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+K4P4xCMCU2eMmxczMzATEbntRZT45c4LF+Ur8mJk4XT4hST1lYOIO
mAXlNHIzpSGk1vIwaa5DcMOYmeHsNxrMhsf/Y5dLYmZGtgAolwFjXmNiqkeW
WsxkCFcayWz9DVlOnbkQzmZiDkeWWsak/wlJbjeS1E05pvkIHiMTkiMvSTFl
IKlkYkb4baccswyq3TD7HlUyMbs+QJZbwszTBKTO9PbpMjNlvPmPApKYmBiZ
QJg74Mx/NPCm1dpKydraqu04ugwEPMMuTEcAAN9VrxY=
               "], {{0, 28}, {28,
                0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9QcFWEYTV2mQ/V+kxMIZOxSf30YwIB3olY5DKYIKAEU+q8Pm65VSBx
4WR3puyf6FI/ikByT/6HMjFtRZd7w4RT7r0ryInTfoPkFv5DlQOZyDsbyADK
MX3HlJP/j1XucyITk+QZEOutELrcZiYm1UMQpjAWuXAocyJT9R/scq8DBXJ+
oUj9SoHKzQzFCLM/9UxM0j5AwMXEpHINzeubmeAgBk3q/w0LmFToN3S5/7dV
wDLy+15iSNENAABLqocx
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/6c52MkQ1YtLrpWJiakdh1wUUE70NHa5OUA5JumnWGQOhwuaBgIlGzBk
lqz7p1H/+LMXE1PAHzSpt8ZMm0D0D6DGk6hSJ9mZmApAjH8NTEzOqHLTgcpf
g1nr2JgcUOXsmZhUf0GYJkz6r5Cljgsxsc5GGLEFWW4zE5M8jN2BJreeiWkG
lPmbj0n1PrKcFkKuiQnNLQi5P/5MTBXY5b7FMjHJ3kKR84EqvpgE9OcBVO+9
cGZi8wECMSYmseSvqHL/z4gwgQGLOJa4fd8MkkqfjikzKAAAO7yecQ==
               "], {{
               0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+kYLGDLxNv0fRHWKSeMjEzM4Pw5DdoMsdaFEHi4fJA+dWoUv48ED3/
36QxM+k9Q5L5Ws/AxC3Xa8vkC+TEMDKFI8mtYmZyOv7//5uqb0DOTSZmJLk3
Dsy2SPYzMYu+hHOmMDN/+o8sx1wP54Qx8SG7q4iJqRhupBxzCbLcXmYE/xEz
82lkuUeoco/R5K4jmb8EWS4VyX9A86OQ5ZD99wYYhkhSjUzM6xG8MGZmzZtw
KTamjJ8IuacKTIxM9aB4+3RNnYlJ9iaSKf9bwXEQFhZmCKRNUaT+vzkOjjdQ
3IrV/vyPDhaWOKYxR5c8fokhQ1UAACbKi30=
               "], {{0, 28}, {28, 0}}, {
               0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8ocMCfiSmh7wBWuWImZiDgm70XU+qkDFiOiVnA6xia1E15ZiZZTpAc
EEz+gyJ3DCj8ZHk/EBQCWekPkOUsmZg2QFj3gSHIZI0ktZmTuQHG/jOViVnz
MULOlpm5H8ErYGa2Q/DkmNVuITlMlFkB4W9+5tXItuciyfUySV9AlsthYoJb
kcBsg+IjOSTrmTDkJJ8h9Jl+RZJazMOsD+f0MTPHIaQ2MDErI1zdy8TEFAiN
nqf1wHCpQqj8LA2OnlWb/6+qkQCGZ91PJBvm6YOjgNMKFA/KVchS//+/mSMA
jT8uhTn/0cGB/n4loFzDCgwZugEA/PyCYQ==
               "], {{0, 28}, {28, 0}}, {
               0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+k4HM5I4NNzx9sUj8DmKzjmZk+YJOrZRL9/f+Jkfh1TKmTnEy7gdRz
nqkYUn8qReb8BjGqOTahyx1nOghhvBCrQ5fz8fgNZXkqo0m9Ej8CYy4Qf4Uq
V++BYEuvQpVzaUaSc8UjNx23XJg7bjmTTJxyX5VvoMmlwJkTzFCl/tdJ/4Cy
PnttRpP7Lxr5DUw/18MM6xLWiC9/v3ypk1n6BUPu/wIOJl8mJu6VmDJAcCGA
STwLS8RSFQAA8djXNw==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+U4EWEPiND3RuschlMIKD3FJucF1BGxovJ4CUWORmg3OKbskx1fzHl
7JiY2A/+P8vEdAlTLpSJqeL//8/6TB0YUu/FmZheAenDTG4YctFMTPIfgfRH
NY6DaFJ/7JhY94NZFkw+aHJ7mJiMIKy5TM5ochlMXFcgrAOsmHI8MCa34kt0
OTW4HFMPqlNsmCph7GSmTFR9xQg5AaYSVLnLcLlTnEL3UeW+m0tdBzOeyWH4
4X87q+TRd/8/X9ViElyNLgeKWzUfQyYm604Mqf9vj+alM2nmbf2BKUVFAAD0
ta6a
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9A0M7EdAC7zM0aTmZmkw9Y5RSZgSDyJhaZ31OYQHJM8mVPMeSmMDMx
K9cDCWaBYnS5UCaG8P//N9gzAQHDUhSpMzzMGveA9OetYkCDbd4gy0UyMz+A
sK5k2TAx+yFJHhNlZkbwhJiZvT/BeauYmYMQcmeBkv1wniwTP3KIxDAxweVu
ijL7I9sONCYRxu5jZl6NLPdGD2G9AZrcVxNmYRibCU1uFZJbepmYcpGkziQg
OW0LDzMbXPLYKkFm5jkIld3AKLC0ijp27JinlSgzk1g0Urg8Xu3NDIkjECG3
4z8K+NQPk0vq/z9AAAActoc0
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/6cDWN7wC7vEm6OvP6q9wSbzI5eDSeTJ6nXY5BqZot98+P8/+RsWOU3F
uyBK9Cim1BHGbjAtgkWuiGU7mM4oxpSTF4PQ5QqYcoyqUDkmLHIVOOVeMPRC
GGUSGHJzGVuh+lKwyE2FMCKxydVDGKJ2WOQgbjnE3onpTgbBt0DykzwjlnAx
Y6r/+/9XJlMElrB+K8t07kEyk/QnTKn//3OYePgYZa5gk/r/q5GLSeIiVqmB
BwBRONdQ
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9QcKsoOdnW9gIWmS/VAkxAwOiFKfUsmEkkYuOiQEaOk+hST3WZhJaC
GGZMG9Hl7JmEjoIZyRhyRYwip4DUm1//kxnR5C4yMi0GUu9k1c5lo+uLYhR4
DqReMzEdfdvzHNVj7IxLQPTfLtaYJWi2bWJivAFhWTMFocklMKp+gKpiZDiE
KifK1AdlvZJlrECResbPtBvGtkGT28DE9B+P3GaE3BxU+7QZ9b5BWF/1rD+g
yp1kYiy7DaT/vg5nOozmh8cijEwWzRs2RDAxuT1Ek/v/oUsNFK1M/JM+o0sB
wZNGfSa7nOtYZOgFAGvxrro=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+s4H6lKiMjo9pqVNHL+hrJdzqEOcuX7Mpg49yIIiXJCALW50Gcw/K6
z5HkOhlN35gxen2D8O6IhSPJ2Snc/X8kRvgDlFts9B0udZjRH0TdhPFPCq2H
yx1hXITqtBpzhBz/c1S5DZoIOVE0j+5hP4lT7r/IUbhbRNCkNjAcgetj2Ysm
x4owk3Eyqlwuwi2/TFz+IEv9drZAcDoZjyHLzWfsQnDeC8l/RPA+uhh+R1K5
nNn1PVyhC3MTiu2zGYUWQgLnkyZjJKrL/hzTYOcTsSorK5MQTHn2Hx0cS+EE
RXDObQwZKgIAuF+9FQ==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x848LrNimk/dqkX5szMzO4/sUk9swJKMTNJT/mAIfXUmhksx8ys4vsK
Tc6VWXDhHnm1U5O4mJm1DqBIzeVlnvX//40H//9PqudjNpiHJPVOkpnvOIwz
iZlZ6h1c6pM9M898hKsamJnb4bw2ZuYoJFOamJk5d8I4jszMN5DdrMvM3AHj
MDAloLjspR6TB4zNxDwD1Ud3mZkRck9R5Z4gy4V/QpHbyawHY+YwM29Bltot
hnAL0A9O1+EyH9ZKMGs+gPFuVrAzS+RdA4LXz2+tsWVm1r6HZMoaLXA0MBtr
8QBJ7buori4WZIfEEZ+gIIrlYLC2o6OjvaPjDYYEvQAAZOiSuA==
               "], {{0, 
               28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8x4Pqt/z82lZUDwfWfqDLvKxjF/qdrzC9O6ZRkTNyNLPUmmrH3/3+R
YjBnjiSj60e41E5Z3jYgNd3mJph7z4epGCZ1jc/yCooNz/UUYMxo1r1oDitn
grEYE9EdXa4BYzFsRpX51cBZBdfXiiqVybHkG1wuCknm0wZb9dUI7gSWFRDG
+2fXp7hqdT1DUvrRTaTwBZBekiRh0HgO3V3/C2wYGBm5kzZjSIDBjRs37mGX
GewAAH4J2qU=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x84sJeR8ejhI0fOYpHaJsbElM3IxCS+DVMumYmJqYsBSCj4x6LK3Orm
ZPJ++/vtJD6grPBjFDkRJiauKSDGpFCgZCC6nBiE9QFouMJ2hMzXZFYmpj1Q
zhygxoZfcLlOINf4KZSzWwHIOwaTuu8A5M1DcTFc7ggTitxteSS5w4wMjMlI
/pEFhhCyvlTUUDhGrBznUhjvfQgTk8Q5FLckL0H4T3HHfxQ5Jq5JYE6eLUqY
fbsZyAKU5NPQUNPQAIaQ0tP/yEAErJWJkQk5hKBgcrc5TM7i8n90cPsYMFSP
Hjt27A6GFJ0AAN+lb/g=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x84cI2RMenuXVUGw7tv0aVOCTLDQOxTVKm9ykBBvTQFsORcVLlIkFjR
/1WSuOX+b5uJXc7hIZDxax4zs/IZZKkWLmZm049g5nGgqn1IUm9TmZn5oGw0
uVe5zDjl9jATkOvGI/cat9yK3wi55i+ocichzDfCXKh+B8nN+wVi3VBBDzOw
fTOXAYEJiKW3H10OBmRrd//HISew6T8KeLcvBiY1/8h/dPDOHySRcv/+Twwp
ugEAAFtm0Q==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/6ctOM7RhlPuOS9XK05JCSam6Z9xyC1lYmJUam9fhSGxZ8vtL8cVGZmY
mLgMbqNKreRim/b//2V5SaAkk+ZXZKnvDkwFYMajjo5EJqaFyHIfmGTPw9i/
PZjYjyPJXWXyRXB8mNw/IslFo8rFIEkdYmT0gXM2MzJGI8kdZkLoe2TIxHQd
h1w70IefcMoJHPiPXe6jIJMPstT/t45MEjvBrCvuTExbUeT+r2RiEqj8DozD
GCYmrTuocu9BwcgvIMDBxKT7BFXq/+8jxiBZJkYm1on/McCDVpAcg9pcTKnB
AABR6qFs
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9A8CaaiYGp88htbHIbWViYWFhYLC5hSn20hMixGD/FkPvVxcLCoy0A
lFTFkFsAFG3/HwAkJdCl5gkBRf//38MP1D0ZVep7DAsL/zogYzdQic83ZKlP
eSwssutBrBsg5/Qgy+UDBYLArLcR6HJicLn/c9Hk/JmY1H2g7DlMTEzdCKkT
uiws82EcoD7Ngwg5oK/hco+NWYROIWnjY2GJ/wGVUkT1+xGgtjQw68VcYyA7
GYvcqhQfkOdSP6DJCWtqaoqC4oE9GVnq/zU9FihgYrHO/Y8KTvbwQeVc7vzH
AGvAUrOOPcCUohsAACV/clM=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJzFUUEOgjAQbCc9ePQBAvEXiiePXjGWM0QkXjApJMZH8BCBd8A//AgWFMQW
rtpJm21mp53dXfoX5wRCSDyTh+Ndt0J4t/1cXg5RfA6j4LiLkiAMxMpv0hbv
Xf9xlQTrbIJzwcB4NUbdQVuUI5zN0MLUlZzAqOpUKnPNiAXWCBKGQuUESJtf
mnSjcujyXU3HKbgaDWqr1Oij691RKG8OfgH7ph52r+Oqz6yvStap+JRVJa9A
6H1x2wmk3ILeF07RwVB7XYF1GBmDOaHqlXkxOvbfrCf/vJgi
               "], {{0, 
               28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9Q8HmaPAPHS+xyNYyMPMybsUvJMcqfL8cm82kSMyMjoxU2bd+8GBn5
pYQYmdNfYUgVMDLK3v7/spSR0RndQKAu1v1Axt9Twsw1qHIzgVZNgDCP87Bc
RZZ66MrIaPgIyrFgXIIst5iRUegTjFOJKlfFyNgI51SyvkOWc2EUegHnmHv8
R5XTgjH/VjLPQpHzYKyCMT8yit5FkVvMGAdlrTZmPP4fTU4KwljFzOz8BVXu
ODNY7s8pEabI/+hAnqt29+5KTUbGBAyp/0WMYCC24A+m3Md0oIxr0ilMGfoB
AJn5rUc=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9YsEKfDZfUE21GGxxSnXKMjOI5F7FJ9bAzgoBk9mcMqbesjFyyYNls
dKnFRoyss17bguSkTqHJpTMyLvz//2OzC1BSC1VqATOj4QcQ48/PMxIgVQhw
lpOR8TWMY844H0nqlTsjY85f7HJ+jIyq92Cc9zrIcl9UGFkWw3mrGcUvI+Rm
MTIWIXixjBJXETwRRhkE74wgih9EGC0QnHhGqdNY5b6uzmRizPmPIqcF9ty7
A4nAUElBCetWdkbjuVf9vM0ZGZm01n79jwJMGCGARWXhf3RwRwkspbYAQ4aO
AAAuh5ct
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9QcHEaI6P8kSPfsMlZMzKBQD0WqfkiEDmOVnSZ37O4mRhF+UCSrm/R
dQEFxddMCgVJdqPJaQDFrP//v44p972Ig4lJ6NH//z9vhqDJfcoFKT8GZiej
yYFN8n2CTa7cGChlD5FCk3tsw8jIyFoB4cxhYGTsQsh1gkwshLDfAD2hfhAu
dVUbJHcTzG52BjIDEdqOALlCi/78///gei3QJ0zGn1DlUoH0SVVIeN78jyqn
kZycrMfEAHLuvA9Icid4maAAqM/4BUp4QdwJllMP/IQq9f9kNw9YKrfr4H9M
cKoaaNExdD30BQD00me+
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9QcImRkTH7+TdsUlcYmUGg7ROm1FEhiBzzbgypXfLMULmKd2hSW9SZ
mRklwsGSl1ClNmkDxXgX3e/1A9KJn1F0gaSYJYCsbhDjFbJd6mCzDmKTWwSX
+v8qEVVuvwAzQnUJityvFcDwYBS6BuZ8yQSyX8KlVoE0KZ6A8ED2ab6FyT0H
G7gEwnmahuI/JLm3izKATPfHaHLR3d3dXUXo4QmRAwFIeMY8QMh9a0OW811y
DznAPnUg5NxvoYbz/09QnYyalx7/RwffX70KY2a+9vIthgwdAQDiq1iS
               "], {{
               0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9AoMrExJB1EJvM1XxhFhYmFuH8fEy5OSwsLHJMQIIl8j2a1AagsPG1
AiOgHFPYB1QpCSYWuWv//1+TBRkcjSx1C+gMpjsQVeIMTDJXkeSKgarDoSZt
AppeiJB6pcTCEg23RIaFRfgQjHPfEegChMptQN4OZA5OOSYmJjMkOSB3O4zj
j6wQTR/QYUlfccshOfp/JiiEYJxmFhZlb7hULSSEkCxn2rYNZOzVbZnAEFJH
GPLACRTCLAn5+XmGIFb4YiQbXtuA5FgghFw0ajS8KlSGySGcAQdntgeC5HJ2
YErRCwAAE+FujQ==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9QcHj+/PPYZd6HSDOxKJ+5j02ugYWFiQUI1mPIPPcUZtFxEgbK8dqh
Sc22ZWHRufN/RxBQM3/iG2Sp/UwMTEZgkeuqDExMS5Cd4crCxDERwr4hxsLi
jCTlxMJiNBHGO6/MoozwynagCxIRSs+wsIjDOY5AuSMIuftALow9n4mJaQGS
7feZmODe0GRhMX6BJHeahWUhjA0MjUlIUueVWFQuIMntRJITRfYDEzLneiIT
SzCSUgegY+Y/B7E+BzIxMSghGfJ/B9DRTEaOjo4OViwsEkqLkOXeNwpDogdI
FF/4jwb2ODs5A4GT86Tf6FKDAgAAcTOKoQ==
               "], {{0, 28}, {28, 0}}, {
               0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9IcN+UgYkp4BUWmdX5jixMLCwsgWjiP29FqgoDxUFyLMmocj1QYTDh
jSI1jQ8i3Lp9x45sVLltTEBgysRUgMUVD5yAeoBEIRa5A0BnzP/fzAmTexWJ
8Mc2oLYd//+rQeXuOyKZgCYH5CLJAZ2y/f//5BkoXIQ+pNCAGoPgsOCQu2oE
5G3ALvf/miwLi/gm7HL/I5mYGJhktkG81YQaQu/DINEzDRgQ+UwsqCH04Q44
CnjU1CSAqpRf/0cBBYXC8Igq+48ODu0wB8uZ7fiKIUcPAABCMG4O
               "], {{0, 
               28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9QcGDbNhwyV/OFWViwSyVLs7DgkvNmAsltwCa1QQIs541F6ksmEwMT
EDAwrcCQK2ZhYQqfEsbCxKKBLtXEycIS/eH/Ij4mFuVXIIGFanC5fBaWIJiD
CkGMSUEwqVNKLCw7QIwzQDnlM0DGg9cwOaAzlM6AWduA7tmOYh3MJKAcC9QE
LHJzWFhEDmGX28DEIrL2P1Y5UOCg+w8UJM3bts0BhUs0mlwWKCjB4akz5QNY
5EA+TO6gMFROLhUqMgkRW2uEwXLG1+CqCxGmHtqxY/uOHdf+DyAAAD0JiRc=

               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9ocOPKFRwyZ6M5mJkdzmOR+TmRixkImITW/ECXuubIzMRsGxtszsyc
ii4XwswsvPv3//8/NnHz3kGReWbGxKQKU8WUgyInw8wc9gXKbmCWRXZGGhNz
CNwFDczMSFIpzExhCMc1MHsi5CYCnXEL2VUz4OzdXExMtk/g3FwmHoQ7HZmZ
yxC6Zggxp8E55zmYbX8ju8obYXUgM3MHjA0KHKMzCEOYmEU+QpnrFZiZ674g
pP4zMAmD5R6t0GVisjj4HxmoMjPrzFy5ylOcmUm++xWKFMgtwJgBYm7N6//R
wYFyCaCcUuw5DBkQeHz16tVXWGXoBwApUJ4P
               "], {{0, 28}, {28, 0}}, {
               0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+EYFemNwMjAyOjUGbpPTSpRwJMcGB8HlXunSlIVFBNTY2LiYn/EKrk
aiYm9rybQMYZPSYm4SfIUr8LgLogzC9+TEyzkeUmAU2sgLI3MDGx7kNI/XQE
yj2Acr7KMTEtQsgtBEoJv4DxmlDkSpmQuahyVkxMMgieMxPLVlxy0kwct3DI
bWLCbWYPExPnCxQ5vpNQ9kNlJibJ/yhyTF5QdgSQjeT1//OAfM7bINbvCmYm
5orfSHL/A4GSGof/f9ztAWQY/UcBG1WAYpKqwNBiYtd5hCr3f58sNGYDV/7H
AM8vlqnqZWUt+YwpRU0AAFs2dzE=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+84PGRI0de4JDyYWFhiXiLJro7IO7//wpbFhBwbUNRv5OfReJ/AwcT
iwI7UJJrCpJcAFBA4oE3C5PRhQIHILsHTW7CRhaWeaf//78FlLS4DZeaLcDC
0vFjMctKMO+FCguLIkzqTSILi/Le1yz6NyB8TaApMLloIDvt/7eeU/8x5ZjA
cgiALMfAxMSUipC6JQ/k49CXAuTGY5fbrcjCkgwPtu1AOe6+2/AQQvb7bQtQ
KArMnTt3zlxjEFN5B8KGS2ARIGACkwJ7kRz9/6mqAEyOXULiwH9UsDtIgEVf
jInFOvc/FjC359TS7p472KToBADJZ2yJ
               "], {{0, 28}, {28, 0}}, {0, 
               255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8g8LQTBFZik2oRZAIBdn1M2bUcTFDApncDTa6BiYmz69Ahdy2grMJ1
FKn1HEycPSDGC08+Jiblq8hynUxMllDmaqBOZWSdzgi5jw0gY5HsZETI/f8H
kpS5iiy3Bc75tAZo53xkuUNIVngwMWndxyG3h4eJqRBJbjOyuy2AVsLY/kxM
Fn9wyAH9x7QWh9xOLiYmrsQzMO5SJSS5/6v5gTzhlWvW7Pn/Z00pGzB05yFM
WQGJIyYeCzMwNRPZaSvUmBDA5cB/FPBpfqQ4CxMTi7i4eO+r/5hgenf3dCzC
9AIAhI9zFA==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9g8Kyq6tofrDJ/F2gzMTFF3cci9TaGCQzUMCW36jIycTav7uBmUnuA
JvXcjInR4CCQMYeLKQ5V6rA5E1PnUzBTlYkJVYqbiSkYykaT2wnU1fsXq9wr
oNt74f5CkXtrzMTUA9P1/5oIkw1c6kcMI2MAnHcjkJFtF5yXx8Rk8BRuRjYT
Uz5c6pk2k+FjOMeeiUlxL1xOk0kKJvVrjywTk+YjhEsYmZyhrINlTEwCsz7+
R5abD6bv1zIyMRmvR/Y2UC575cp2Q0NZJkYmj/f/0eRgIGnFx/9Y5RLyH/3H
AO+qQeDuX0wZ+gIAs6SUgw==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+C4Mv5EDFx8UBsUucTmZmZjJx0H/9/2VV4C0VqPS8zs/7KL/8f/zho
wcwsgiz1loFJPBHCXMGkKcCEbKA6E/MSmL0HXokzI6RemzKHXvgL525h5oaz
X5oyeyJbkMacA2cHMcteRZLqZpNdCWO3MDHVI0lFMjEFwzlMzEmvEObXo3CZ
mBvh7C/NzKzpb/4jyc2GyczRYZbdiewsJuZJYPrJVBVm5pTnyFL/hZiYmKLs
ss2YmDj8T/1HBSckmIHBzMws0YwuAwTvtzY2Nix59R5TZigAANDxtag=
               "], {{
               0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+84KmIiMgD7FJrVBgZGZU1ux5hyLxeKMgIAY3oUnddGGGAfT2q1AZm
RkbmTCeIZBeqlA1QqPL/jubmZhk0ufdWQKmGv2C2OSMjC7IzQHY1/voPkzOE
SfT9/78QpAsqNZULycxb/9cAHS8FlXotzciodR9u4heglyWvQNgfgW5iXYmw
bRbQxNlg1r8vFoyMTNUIqaNAC9IhzPkgz9kjObKTkVH8HMje6UasILlDqHJq
q1evVhVjZGRg1Axp+I4qBw9I58coofX/Dh9URkmr5z86KBIFgaD5bzFkBg0A
ADAvesE=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x848LqtzZGBCQjkZqJLrTdnZmZmAmJmqdNoUhO5mJk5EhMSly079RpN
6qk6M7PLLeyWuTIzu4HV117EcIcSM98BMMtSYt1HVLkeZr55ENYGTuaou8hS
n6WY3WDsjSrMQkeQ5KYwM0+Gc1YbMIehyp1C8E4yCxxH8PiYNB4jyTExTUHw
+Jm7kUw5ycw8FVnuBpFy85ld3iHLbUFwlgkyL/qPLBcMY76eL8jn9xxJLptZ
5ihEZp4pM7Pff2Qwn41ZJr7kWny8MTMzj+NzFLn/CxSZwYBJwGn7f3RwMxUs
1/4TQ4Z+AACE653w
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8w8JHRprPzPnYpHyYgEBBNwyK3mQkCmCdiSH12YmKy2zPHUpRJofwm
qtSXJKAWwRf//+cCaZlbyFI/44FCAUdB+r05mZhKfiHJzQPZ1AJhH+JgYtqC
JJcMlPL+A+V4MTHpIaSu8jExKX6B8fbwMcnehct1ArV5IZR6MDFVwzmqQLm1
CLkXmkzsq2AcRiYm00dI1lswMXUjyRX/QZKzZmKyRZJDNvP/ASAfxt7ExcQk
exUhZwf3LBCIAhXOuHIBxDy/pjSPk4lzA1yuESinJCNpAQSSoCDimYkw5FE3
DxMSUJrxHxnMEIHLiPW++o8K3nd3dwv4MsV0d//8P0AAAPNLcMo=
               "], {{0, 
               28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x/c4Nqeb7ikTgkxRWCVWF9VJe3BzoRNaikrE1PNf2cscp8juZlsREPf
62DK/XJmYtvw/bDCXCYMuXvujEwr/v+/8y0FQ+6jPhNj6Gcg47cbkzJM8BzE
QHcmJr+vIFYyE9MCVG3LGBntwYx9XAx+qFIHOZjEjoIYN4SYeNei+kuOSfgI
iPHNi4mpE1VbJBP7aRD9xoWJqf43upwtkDy+SpCJr/87qtRbESYWCwsLRiam
xCvo3v4bzgQCjJyT/6FL/f//skyHSVlv9kNMGRD4s/cddolBAgAK67Zc
               "], {{
               0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9Q0JJuxxiMXcaEh4mZibkFU+ZVNRMjGIo+RJeaGQvSw6Rdw8x0Fl1O
XsGktXAmSBEj0ys0udev/6+FGMDEPBPDwmom0cUQfYUYckDbMrDreyAGdCNI
roWR6SCaXBDQlWIgF5pg6DsI8hlYzISRaS2qnAfIb4eAjGvAsEGV+qLFyMR9
HcTSZGK0R5U7A7QtFsS4BnUtErjGw8gEVgN0rfw6NGeagG25ZseMJVRmMjAx
BmuC42EtutxrLWYmCAxBl/r/fy2PKFiXx2tMuf/XtcSZmDN2YpGhFwAADe6L
UQ==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "0"}], ",", 
           TemplateBox[{"59890"},
            "OutputSizeLimit`Skeleton"], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9yoIiJgWnlY6xSvUwsQLgGmxQDUBcjEOLUBYSYUiuBuhisj4UDdZag
y1kBdVgD3YFNpyVQn+UqRqw2rmJhYsFpYy9EDwgew5BE6AvH4o0wkGAYUOdq
LJIgEA7UaY1D7j+OsIHbi09fGB592FwKApZMuF362BpXLEJtxOXD/yXgGKEE
AACmqpkD
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9y4M88b+/Sd/+wSV1sZAKBTVik7iiBpZhCMKUuqTPhlJMCCkvtvW7G
xD/zAVToHkyOkYlJ5Mj//3uBSlKhQluR5HYAqXPSCDk4YGBiOg6krgGt1biO
JgfUx87JyckOcs4+NDlOFiY4QJf734VH7tc+MIhiZmJywfQi1HAmJmk8cvPx
yGHYhySnT459u318juOSozUAALzcpe8=
               "], {{0, 28}, {28, 0}}, {0, 
               255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+U4DUjg9hVHHJvmJiY9Ks/YpE5bGnKBAJ3MaX+1DNBgAam3FeoFJPw
agy5d21AcT5WICFqkIoqdUkdKCq/Ww2s9R2qXDVI1+7/WOU6OYE2PXq0Dizn
/h5V0pIJCZTgllM4jSoXiiRnhOaHn9645f4/Ww0EeqtXizAxCYWexfD///+f
/v+XBWoMf4NFDggKQaZuxS53EyRn/hOr3N8HDkDJbOwap4M0fscu9wSor/0v
djkqAACyLHtD
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x964AkTE0PDJ6xSW+2ZmZmY7d9hkXptygySY3Z+jSH10oWZmX3mjSgz
5lMYcnuYmSXOAumFWOSimJmtQHQrFjlzZq6NQGoBN3MBFjn1J0+eLOFgZpa5
ii5nx8wMcScz814sbsEpdzuRiYmjqrKXiYkJQ+7/n0+fPv//f0YQiz4omILN
LQg5NxxSlMhJXMIth9Odl4SY2Q/iMlSWuQeXFNEAACiMr/g=
               "], {{0, 
               28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9y4FQSAyMjI1PZH0ypdYqMjEoOCZqMBzGkVnAwNj/99P//1zo/dKkr
XMwN/8Csa/vR5RoZA2HMSbG70eVSYExOxiZcck/YGQ+gyu1iZE74C6R/bmFh
FHyKKvdnnyCjdk6OkiDQi/MwPPFicZ6enp42IyPvWww5CHjLyFiFQ+r/QkbG
bzikXggy2mAJTzBYzMi8HIfUZxVGWVy2XWJknIhLrpxR8CsOqfPsjMK4tC1g
ZIzBJbeKUfwdLjlSAADPSMbH
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x964Hw8FyOD9goQcwWa1FUuRtsp/nxMUzDlXgsxLvn9//8MxkhMOWPG
tr9A6q+eNYbcEiaNb2CGAafQRjQ5AcbDEIYBI2Pu/ygUOU7GdxBGIiPjrv/B
2OSW3TJkjPzx370fWU6ScQOIOq7DyH7p/3+3QmS56czcRy8fMmZnZATZ9fgL
iqGujCDAz8h45j8G+FRfVVV1xIAx+CumHBic42S7ikPqvxljOC6p85ysN3DJ
mTKG4ZK6yMmIU5sxo/IXHFJ/pRi7cWkDxu5dXHIkAQCnlr6V
               "], {{0, 
               28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x964IwLIyMjQ9h6LFIXFBl1ezyVmVisMKS2SzP1vfr//9MBL6ZvaFJP
BZgyIKwlTA1oci6MIVBWN6MbmjsYuS9CWIf5mCJQpL5YMCZDmQeYmM6gyD1n
YnwBZfYyMaEa+U6EcQrESQu4GG3QnLKakS2ltKS0VJORiX0/uvfqRJmYGJl4
JRmZJNGlgJ7eBQQ3dzMy1WPKQUAGowEuqe0cjCW45JqZFD/hkHonz+SOS9tU
RsbduORSmExxSV3jY0rHJRfHJPwGlxwpAAC88r5+
               "], {{0, 28}, {28, 
               0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+K4HFUoDRbA6rYmjcg8k09N6OApDjnLhQ5y/lA4iA/o1fXy/9vRe1R
5Bxu//9/iI+t/geI06uLInfh//+3AiwLwOzPqiKv0ZyRzVgMYexkZFyFKvVK
gOUJmPHHl5H/NKrcYsZSCGMzI2M2mpFVjHNB1Pc6RkabT2hy97mEb/3/v8mA
kZFl0X90MJFJRkODnVGb0R5D6v//k2GMJq0HxFmvY5H7/+/97/8rGRWxSYHA
XxnGSlxynYzsf3DJaTDW4JI6z8GD7jc4cGB0xCX1lBW33DoGwdO45EgCAMzA
w+E=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+C4Gsa0OGya7BJbRBiVM/O5tLHIrVRiHXZt///54thSn3UZ5kKor+x
VmPIFTDmgOk5jEroUm/1WR6AGaqMluhyJYwhIOrvNCb+5+hywYx9IMt8GBmt
MKxTZFz2dOJEHUZG1qsYcomMyoKMjCZOjOGYXthtY2bdduytOCOmNijYyqj7
F5ecHuMmXFLH+Zg/4JLzYUzCJfVCjvECLrksRqE3uOQcGXlf4pC6xc44BZe2
PWIaj3HJkQQA0C/J/g==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9m4M+RAgZGRqbQbZhS9xyYhDzr2/bfLniFJvO7nEtv518Q6+2ULWhy
RUyVP8GMX61MGahS17nV30GNZmLqQpWbwzQFyjrHpPMTVa6W6RqE8TOYKQHN
uh6mgxDGRSapZ2hy+5i0voLovdw8O9A991mR6QiQWs7OVIwu9f//ImbGxC5F
BqYwTKn//9uFeYU5GCWwSQHBq/+WrEtxyP3/yjkZl9T/tHicUpGs33FJ3efN
+IdLrkH4My6pD5JlOG27yzMVpxwmAACvQNN8
               "], {{0, 28}, {28, 0}}, {
               0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+k4M8dU0ZGRhdsUkdNGfXqU8J5D2FKnWHnnAekjmkux5B6ayCyCcxY
dwZDLoSxHcLwkapGk9rIYfUZzDjByZiKJmfDuB7CuMfI2IMq9ZBN7iOENZmR
8TqqXDmjL4TxnIvR6y+K1HdXxiYw42cjI5SFkNPiWw2WSmVk1EH3QTmj+7ub
cxq9GRn51qPLfQOFJFAPB6MrutT//19nJ1mUrHwmxDgTUw4CljHafsEh9Z6P
tQOXti8MPC9xyWUxuuOSes6N6Tk4iGSswSlHJQAAxSrC9g==
               "], {{0, 
               28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+C4E+ns7Rw8w80QRDxoVqDSVKfkzH+G4rcKSC+YMUoOQNIhzBO/oVm
3mkBRqdPIEYuI+N8NLkCRhuwFEhuGZqNFszzICxPRo4vqHIPGOUgjP18jLlo
Rk6Dyp23ZWQ8iCb3WI5t1tObp6LYGRmzf6PJ/d/AxcjPyMjJxqjwBV3q///7
k5uamnoFGVsxpSCgklH+OQ6prxqMzbi0LWRk3ItLLpPR/Q8OqWeCjAtwaWtj
5MflkueijD64tLUzMrbhkjuhrf0UlxxJAABNiMSC
               "], {{0, 28}, {28, 
               0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+KYE8Cg1Hr3l+YEtti5NgE1EWYmJJ+oMn8yOJhc5l25/+jxg7eZaiS
B+SY/I5D2UVMcruQ5ayYAh/D2IlMTGWocldgzOlsTJyHUeX6oawb0kycG1Hs
K2KqhrJsmZhaUJ35gofzLIj+3sDF5P4czQ9hTJ5Ax9wxYmKS24Em9f+AKiOj
CiMjAyPLAXSp///vxUhpGLcyMnljSgHBq///+xlZTmKV+///jQSjCw6pLyVM
jHdxyM1hYsrAEkEg8EiFiQmHrv9TmTgX45B6rckkj0tbHxNTOy450gAAqLK6
QQ==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+C4GiZIiMjYzI2qSZJJkYlQyamckwpU3b5jNvv73MxOfxBl4pgk3gA
oi2YrH+jSe1lFDsHoj+qMnmhSf00ZQgCMxYwMnqiyb1hYlwGZtQzMcWhyd1n
YnwLorcpMjFdRJObBJT7c3RShCQThnX/LzMxzvRhYmJkYmKqw/DdXAZgkJg2
uzOyn8aQ+/8WCH69F2NCdyUcdDAxzcElZ8rk9hmH1F5GpoW4tHkyqH7CIXWL
nRGnnCsTYxsuIy2Y2G/jkqtkysYlRRIAAGocuaM=
               "], {{0, 28}, {28, 
               0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9u4ICZrnDtM2wy/XGSTIxMTF1YpIJYmFiDq6Zwy1c5oUstYpSrOwek
d/IwyaPLhXDtANPrOZkS0aQuMm4BUYfyWRk10bW9FLTfdrjTF+gW7ScYTtkA
FGYCupPnChZ3VtroqEQzMtVjkQKCvz/2MIq8wS73/38iQzsuqecCgndxyc1l
SsMl9ceYaQMuuQ9Merik/rcxNuCUk2XC5m8wuMyu8xeXXBhTKU4jp3NfxSmH
AQCE98vV
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+CoFo/hZ9tKzaZx5qMIMDe9AxD6qAGUMLm6v4OIY3P6HJ39RkZs3/9
///vBMteNKnfyYyMjr/BTP6daHIzGBmVnoJZf85P/4sq18jIGAZhFaat+4Iq
t4CRsRREP33IxCj+AlXupTxI34NqBW6gc2+jWdjCyC1vzw/2YvwvNLnH4VyM
ULAL3X///1/vybHVAkpZo2uDgH+uQKnHWKX+XwJq68Eu9d6GkVH2D3a5SYyM
LPOxS/2XY2SNwCF1hIVRAYfU/ys8jO245P7v476MU44EAABue7HS
               "], {{0, 
               28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+SYF+AiOPKf9hkHiSzMvBLM4Z+xSLlwCjQ8uTbYgmXz+hSv4MZBY+D
GJd0zqPLdTMKHIewfqFLnZAUPAGiX+SFost99wcb+HePPiPjQzS5/Yz5QPKh
GyMQfMCQm/3//iQhRsMoTkZ0655zq6hwMkot+b2TGUPu/xYuRt6sX//fyTEu
wZD7//wA0Mt/fRjVv2HKgUEbI+NFHFJLuRhzfmOX2qfK6P4Wu9QLXcZUHAZ+
LGAMe41d6m0MI+9iHNo2MzLm4ZD6/1PT4h0uOdIAABFFx3c=
               "], {{0, 
               28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+84ONiSYZ8rDJf6yUZ9eo7sUldkOYIv/YHq67F7Gp7cFhVz6ryCIfU
RjG1BzikfuhwnwczEtWno8udYlwDot6sY2GMQpdbyPjy//9/e4QZGRk3osv1
Md57fN2Wka2YkfM9utwZRgkuRkbb46sZfTHc8m+uCIf7vn+/7RhPY3Hp03u/
/v+fyCj/HIdPLrAyrsMh9b+OMRJ7eAJBvsBdHDL/+gwm49LVyciIEV4wYMLo
+A+XXLziB1xSVAMAKMbUdQ==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9m4PfDY1aMDOkfsEjdtmNiYjK35XHEkDmixMFs2X3/7//zPLVoUvud
mBxOQZgL1X+iSD3QYpv0G8r+InwaRa6ecR2MeffiwRYUuWnGfyCMtwXiJv8/
osiFii/98GHtvS4LHkYmQTSnTAM6n4mRid8jpVIcXe7TkkBzX7OuCz/+Xxep
x/AfDCQx3sIltZ5P6QsOqe8WPPeQuLeR5dqZJiJzHyCxf3kxncJl2xzGBlxS
98W0n+CSq2SajEvqBY/hR1xyW5jm4pLCAAACOM8+
               "], {{0, 28}, {28, 
               0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+C4IwDI8NdrDLPvcSZmJjkF2CRehjLxOn3+Wub/kdU8c8v/5/kk2Be
CGJ7zkSV+/Pzoz4TxykQ8zo7dx2aiXOY2EC6rk5UY2JyRZNby8TV3qqgwAd0
DYbcNxMmCDDFlPu/jJ09xjDi2rW7TEwFWL0IBF1MTC245ASYhN7hkJrGxFSL
Q+q+AJPsVexSp/iZhHZhl3rvxMTUgV3qXxoTE+dz7HL3gF4vwy71x5yJSe8b
drlz3EwSv7FL/f+vJb4YlxRpAABRIbsU
               "], {{0, 28}, {28, 0}}, {0, 
               255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+S4E2WFIN34XtMiefzrVSYQCAGXeapHycTFFj/RJU6KQYRdwwN5WLa
iSK1nBsozmu4+vWv/9+dmVYgSx0H6nLquwxmT2Ziuo0sV8zErA923Z/3YVxM
TFdR5UzB9FkfsKUlqHI3gOSvJVwQBy1AlTNZvaBNECQuzoRm32yY15I3KaHL
vbcESQhn7/6Xy8TE2vMPxX+veqK6Dt75/3+3ABOTGHqQQcBeYLhxx2GVugnU
xRSAVepfGlDK5QJWuc1AKdNLWKVmAQOV+Qh2hxQAtbVgl/r/uYJJ6w8OOZIA
AAoziDM=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+S4M++FgNGButrmDJfF5oyMjJyCrE0/0WTOd8tw8hpvmzf7f9zxc+g
yPxawcXIFQo17P59ZKnf2YyctpexO2I1I+dKGPv5dxSpD1zCV2DsW0rhKJLv
GIPgJigyMt5DldNbenu1Z3JysiYrI6PHX1Q5RkZWJkYI4D+G6pYr0UBQMGnN
n1pGnlXYnfu/hZExCbvM9xoxRpF7WKW+NTMyCp/Erm0qI6M7DqmHUoxpOJzx
OYVR6zcOubmMjBNwSP33ZAz/h0suXv0LLikSAQA+dLy7
               "], {{0, 28}, {28,
                0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9W4NfDIgsLi+CmX5hSp90ZIcDoPbrUVkWgsKSklRc/40w0qQYeRs6g
g3+BrG5G/acoUq95GF1uQpgHGRlTUeSeMar8gDKTGBm90eREmo9e+b8mMkSR
g5GxB0XuiwXQJbKWTBCX7kF1yyN+sKhp0/5MRo+/aA59PTUkJGf/n//ftRhb
MD0PARMZGRbikPqsyWj/GbvUv2JG1sU4tK1hZMzFIXVdm9H2C3apD4qMIotw
aGtnZCjHIXVDgNHiBw65vYyMS3FIAeVycElhAgDgY7GD
               "], {{0, 28}, {28,
                0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+i4NO8Um8mBiamrk/oMjcztJmBQFqYmbkMVeauOz8zk77Hsl33L++K
nY0idVCDmVl37jtsNiXyMCvN/4xN5oc2EwPbAezuWwJ0QRd2qQ5RZqX72KX+
xzEzr8Ih1cDN3I3VGUDgwKT4DMJ6HqpYihoknczMFRcmxgEBEzNz8HcUuXcy
wJBiYgYToegheTY+npvJLt6WmSkYI5CB4NWL792CzN7fsUj9//9nLxOTNw7H
zmNmbseu6/9/RWZTbHaBwAImzXs4pP4re7/FJUUiAACS8bbs
               "], {{0, 
               28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9+4MfOem2duPIfmDIPvcSZGJmYmBiT0GXedAsxMQmXnry4oXQDmtRu
DSZG4Y432GxKY2RkbPiGTeZXDiOT4Xkg4+5UxUI0uclMHLFATS+L+BmZXFCl
7vIzrQbamMEBdCPTDjQ5PkYbX6CFjpP8GbPR7UsCqmc3XPp3GQfjfnS5Vxcv
Xrz6//92aSar39jc+v//GaB9q7FL/T/DzjgDh9T/dSzsx3FIfRNi6sOlrYFR
+BEOqXOMDLhM/N/NpP4Fl5wD0x5cUv8D3XBKYQIAwtq91Q==
               "], {{0, 
               28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9m4FNRkRQT7943WKTWGjIxMzMzMYdjSlXzA8WZNZmYRY+gSzXyMDM7
7nv84boGM38GqtQBBibuABDjkToTkyaqnDMTcyGIfqoOtPMmitQeTiaxW///
v2lRBNoZjaptFTOT9f8zjRIgdzKXoMptZmVkYmJiZJIIYGQy/ITmzCaQ3xTb
3mzG5r9d4bXHn/3fo8gkdhDT72BQycw0H4fUTgy/IUAYut8Q4KsVut8QoJ5Z
8zEuOUYmLPEDAUC/LcIlZ87EfByX3BamjJ+45NABAJYuqaw=
               "], {{0, 
               28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+K4EF1uh2j1itsUmvFmJmA0ANT5lU1EyOTvMlME+7rGHKFTMxiO1//
/3+oFUOqj4lR7BrYZMYd6HLpzFoPwVI8TBMw5JhMQC5drMlk8hpTH4/JTA+Q
SzGk/r8yYWQCQe51WHz3uj8jw56J2QSLFBiYQN2KBbxSwHQjDGgyYQkvCFjL
xHwIh9QXLcYluLQtZhZ7iMshmkwtuLTNZGLGJfXfmCEYp1wrHn2kAQDmpcS7

               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9uYFWGiGD3H2wynyy5GIHA+Qmm1DVHRkZV1UQ75qLf6FJXAhhF14AY
/Iwz0OVqGTnPAKlfBzgYNdDlTBgi////0As0mHE2mtRWZsapbW2OjJzcjKof
0eT2s4LcqG5/NphxEoYzF+fl5c16//8yI99VbB4Eglc6jAk4pP6XMDLexiF1
Xowx8x8OuWRG/ms4pLayMebjsk2T0eMvdpnvGayss3DouszINBWH1D0Fxj5c
ls1jdPiAS66S9z0uKSwAAJngw3c=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9m4MGZdDsgOIMpc7BQjJkJBO3RZb4EMTIxMpm0rr0WxGSCKnVNC6jD
fieIGcSMKvdAjIGp8BCYBdR/DUXuDDNTLZixFminNpqRPIxL/r86Ux0EtJN7
HZpTWpmYTRSAbgxhQrMNBDRBOmKvrWVkasGQ+3r27Nnr//+bMIVg+hwC+piA
9uIAYszBX3FIrWUUu4ZD6hoP0wQcUq+CmDxwWTaTifk1xGhMuRhYiBhjOoQn
FsrCDJl0phkwVZhy2q9xuQQLAADR0rhj
               "], {{0, 28}, {28, 0}}, {0, 
               255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x964N9SBkaG+VilnpcwAQHHAmxSOkwSlZ+bWAKwyFkzaTwFUgcuoIn/
PvTqvIDOYxDz4xEvwzfIck+99kuyHQAzo4B23kbVGck0F0Tds2TW5UWXE2V6
8P//pwOsTAaXRTDlYn+WKTGxhj3bwCT/ClUuG+Q3nrir///PZnJFc+nPdSkp
E66BWJ4YcnDwVoFpNS65+0ycJ3HJ1TGJ4ZL6X8FkhlPOlakOp5wA0xFcUptY
mJ7hklvGZPwVtxy2uCURAADUq8P5
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9e4EZvti5TzkdsUvsFmJmZmJndMSW/zeJg5nBpaCxnXoAu9d6ViVlp
LpDxwzoIXS6dmUntEZgVxqzt/w3FGUxMtiD6+5VsJiZGplfIcg3Mak+AVLcZ
M7NEOBMzitxWZu4QQ3FxNlaJxvdTmMy+oDhFAuR8Yaed///vFOC5gOqWx3U5
OQsfQNyig833IDCLSfgSLjlx5hxcUitYOC7gkHokztyBUxsz9zkcUgcZmPbh
0lbEJI81+oBgN5v4alzawph7cEn9D4vGKYUBAHPnus8=
               "], {{0, 28}, {28,
                0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x924GZenJLJcqxSD+2YmBiZRE9gynxpEmLije2bryH8DUPOk4nR9CSQ
/mB7BF2qlpExHlMDGKxjYZ8KpO6WlG7GkBNiyvv/7WURPyOTFoYcI5Nzgi4H
yJ2xGHKr2BkZGdULVzPKv0OX2v3/Zs+6F1/+T2R0xO6e//8X8Cs+wiH1zoIp
A5e2EkZpXFInRNjn4pIzAfoRB6hkdPuEQ+qHMUMPLm1bmSze4JJrZlqNS+p/
oBtOKUwAAJZyy7k=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9m4Fg1OwMTE1PpNwyZHy1CzMxMzECg9BhN6oQ7UFRt/vz5/vLM51Gl
jksxM0ev/g1ivg64gSoXxiyy8Ct2Z7zVY14OY5/adg5F7qEQ82Ew49uqKAHm
CBS5n97MDvMO/180Qxnk0FZUQzuBQjxSLBA/PEGV+3O9xqmmpubLHWZm2+/Y
3bTTlCn6DnapdabMbJuxS73nYRJai13qjS2zdAN2qf8ezMyLcUjN5mbejUuK
h7n5D3apU9zMzb+xS70yxyn1P4bZA4eB2AEAW2u5PA==
               "], {{0, 28}, {28,
                0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9+4G2WNCOj7lssMlf61RiZgED1PLrMp5mOTExiVg1p4ozxaFJPVJiY
3FeDmWprUKVOSjEGLfj4///tU0BbUaV+uzMuA9HfTcUwnPGSiQlEbTdlSseQ
e83J9HJmvSUrI9NWTPcXMAGdL6TOIP4eU+5mTnZO6f1MxnWYUhCwj1HrCS65
2Uw4pb5oM+GS+r+IyROnnLr5M1xSOYyOuKQ+aDPhlLNjYl6JS46RKQ6X1DLG
oIe45DABAK1qykI=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9e4FM9EwMTU/EyTJkX9XzMzEzMzMxsBzDkZgCFmfUsgcRedKmXBswu
N268erdLAlNuDzPzov//79upYNEHlGs45AqUYQ58h0UOCERZma0wpP4/a5OT
k0tt5GBOxOXFNmbmG7jkHJlN32CX+dHGwPQUh67vpkw2n3HI/fJj0n6PQ+4j
M9N0XEbmMCt9wyHXyMxchUPqfzwzcx8ul4QxM+PSdg0YzLjluI7jksMEALaP
vrE=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9u4HM9IwOjbcsPLFK/g5jAYDmm1CMfoLh+jhwWuYfqTPqei7/8rw9/
gSE3hYnrEJC6LluPaWQyk/f/Z1OmyDDJY8pFMHlZcAFtFPiKKTePGexInxNY
fPA/R1uFiSnwGzYpIGhiEnmAQ+qEOFMxDqlfwkwmWNwBBkeYmFbg0sbHlP4X
h9wUJoEbOKT+uzOl45Lax8W8BpecBxMHLqn/BnjlynDKYQEAWULG9Q==
               "], {{
               0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+C4FOfPxNTLlapudLMTMzMbHLnMWSeTudnBskxMxdjyNWDhGNXr/bG
lNsA1CLcD2Q8wpB7xMSgUXwBooqB6TiKXCqzxj0o8zwT8wlkqc2icJNeyDCJ
XUGWs2JmvgCVqmFmyviPKhcENVCGmdnxM4qcJRNTbx8QMDABQdF/NH0QbzP5
izEzf0CVu5IClNO3sTn+TI8ZTdv//19Xr179BkjPYha7hS4HA3LMCrikepmY
VuOS62M2+4ZLTpE5GpfUf7SgRAYb8MiRAAAsGKhh
               "], {{0, 28}, {28, 
               0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9+oM2fqbjtPqb4uynu/EzMQMCzGV3qdQdQGCzHbIkm9dIFJMqkGmzF
zKyNJuXKzOc2+dSpB/+7mZn9UeUmMfPNgxitxMx3AFVOi9kPTN9wgimCg8OC
zHv////7ZAkHM08UmksWMjNvnpqbDnLnAnQPLGSGACZm0zcYHtdkYmLib/jP
wJSAIfX/y6dPn778r2cyeIUpBwaf+JnycEj9b2Bmmo5LLpeZ6RNuOemvOKSu
qzD34ZB6qsrMjMvEa8ws4bjlcEphAgDDTq4C
               "], {{0, 28}, {28, 0}}, {
               0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+KoN6BAYfT94NlGBj2Y0pBZICkA4amerAM0FwMOah5DmAVaDZCbALK
1WMaCnbC/v0Qa+sxHAKU2A8xHNWh+2GK6zGkgI5jgPsD3Xv1MGdg8d3/egY4
wJCDSGLxAIoKdOvgAI+2/XgSF8g6XGZijzyCRoLk6nFJkgAA1BeWXQ==
               "], {{
               0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9u4H6tHAODdu0bLFILVZjAwOATusyfWSpMbCIiIqxMTM/RpH63MzHp
b1j/9r+jIPdLNLnJQKnbLZLOP//fOoyuLYxJdoMnExPvVUx3PGNiEpAFusMH
ixufQZyIVe61OBO3VRZ2uf9Xdx//v4KJKRubHAh4M5l9xCH1wQy3trNMTIdw
yaUxiV/DJRfI5IBL6q0RUyEuuflMktdxSN3hYLLCpe0mEz45KVxGYgEAur69
hw==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+S4JEqA2PoeWwydzPYmIBAHovUYlUmJslCNSYZTKkNrExMAWf+f5pR
hSF1W41J7sSP//9XSi/HkDNkkjsHpJbzMM1Dl7onzlTz//9rH14m3n3ockZM
TBM99VSAzuzFMFKaCQaWYMjN4GJiEnF2FmHi2YPphWP79l38f1mEyR1TCgLS
mJSf45D6bMZkgEvbXiamNlxya5hUHuOQ+m7KhBmWUJDFxGSGS86Uiakeh9Qf
YyalezjkNjCpLMBlJEkAABACuhg=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+i4MMOKwbxmZjiv293pAoxAYEzhtSTeiYI4MlGl3qozsRkkrsPCE6h
S93XYmLy/fj/7rLLmJaVMrGs+/L/fz5TEIbUDhamTf//3dVgZmrEkHNiYvry
sQvkkF/Y5KK1gVKCBzCtW8IDcX8iptT//0v9/f2BmndjkwOBIibnHzikXnIx
NeHSVszEchyH1FsDJm9c2nKZmDbjkuNhUniFWw4zKKFgETPTQlxyP3j8cXmO
RAAAW7+9wQ==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+C4N+jFEZGhtwv2OQWMIFBCabMm+msQAlpJiY+TLkWJiaOmH2LscnN
5mIKX/D/fwcTkzm61HlOJv0f//8/U2Zi2oom9daAKRwo9VyXiYnlF5rcbSam
6P+fl2gzMXFvQzcSKKccb4jdB49FIX5jsviE6YPruf7+/tFMTCsxpSCgkInp
CA6pPw5MFj9xyG1jYtmCy0geJm0Y8zia1GsuhBw6KGNiasAh9VCUyfo1Drll
TEz9uIxcxlR8GJccaQAAAZi0XQ==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9u4E8tAyOD1i4sMh82ezOBQAem1HEXJgjoxpDq5WFi0izu5GBimvsR
Xc6JSW3fz1OOII3rMOTYD1xs4AZJCV/BkON6Uw+xby6GfU5MmWADmYr+YJFj
YmIOl2Gy/43phV2aPBYLPmuz7caU+v//GdAJxUzi2KRA4G8okz8uuXdMTM24
5I7gkfNkMv6MS06MKQ6X1DZWnHI/Upn0nuKQO8fEtBiXkeeYOE/hksMAAFxE
tOA=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x924EWnDSNjxTNsUl1CTCBwElNmiwUnWIpJcTq61GxmsLgckFB6hSLz
q0sTKGi69s4xkOb5yFJfWoEifPWP//+rATKkbyDL2TMxubZ8AjJ+gAwuQpaq
ZGbi/wNirGBnYlK78xdJagUbk+LDpUDQzQ2Uuo3ikB28TBx6EPezuN9Bc/8c
XpC4LlCXMqa/dy+LWbbsjQ6TyFxMOTBYyMS0DIfUfxkmyYu45YxwSc1nZYrH
IXVPmcniAw65WiamWFxGAuUu4JYzfolLDhMAAJLInQA=
               "], {{0, 28}, {28,
                0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9u4MqW1BQBRgaFuxgyv9t4mNiUFQv4mNrRpb5HMDE5bv//exGPwTJ0
uZVMvOv+/f9/gKnsK7rUaU6LayB6M1M9hm0NgkAXvH24SI6J7ya6XBFX36o4
OSYgEHmFLndXj4lJwLZ3MhPTekzP/Thy5Nb/6yFMsT8w5UDgrDiTyl/sUuvE
mUyeYJc6J84UfQe71H83psjvOKRWscncxiF1i5N1Hw6p52FM/Tik/tcz6ePw
2P8zojw7cWkrY8rCJfVfxfYnTjlsAACPtso+
               "], {{0, 28}, {28, 0}}, {
               0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9u4FmLGRMTI1PORwyZl0EyzEDAxMwcAxd7+wRMfTFlZuJSbGx89UqU
4ya6Nmbm+uMgxhNx4QdochOZ28B0s53zBHTr6pkOg0yuZWBag+GU88yydavK
DIFuWYIh9yWdjQnkTr6uv1i8t3N1MVBuPRYZEAhihjoIE7QwsercwS7VzcSc
jkPXfXEm3TfYpX6mMDMVYZe6bcjMXPcFq9T3JCamOhyWJTFzFWHX9XMiE1cz
Dl1LmC2O45D6v475IC4pHAAA/S7A0A==
               "], {{0, 28}, {28, 0}}, {0, 
               255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+SYL2DCScjo8ZuTJk/ccyMjI4eHgLcl9Glfjkxipx69/f//1PaF9Hl
6hmT34IZbxReokm9EE35ApHaM/krmtxHbfXbt4EmXjTlf4jhlLtCjAwmRSEc
jGJ3Md35xMdQm4ORUWYtdg8+4WF0+4xd6nE0o8gL7FL/KxkZj+GQWs/I2P0P
u9RDdkaHH9ilvmoyCr7HLvUxlFn3OXapXx2MYjic8X81I/ME7DK/N/Aw12N3
YLYFI3MCdl1brbkE1+CyjHQAAGGNzMg=
               "], {{0, 28}, {28, 0}}, {0, 
               255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+S4Ey1nRgjk91DTJm1JkzMTNoZ4kxnMfTYMWoVHgIyZjKgy60VY675
CmZ5iKGZWc1U+BrC2s50DU0bUy2M9RDdxJmMSCJntqPIHWLSLpw58/WrmQdn
tpgwiaNp9DABA49COybGYEz/gUGLGPOSr9ilqpnkD2GXeeXBpH0dh5QmUwsO
q9YqiO3ELvMgiFELPURgwA4WnhhguxguX70qZNLG4auDmkzc63BYNZMpBIev
yAIAxzvMJg==
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9+4MvradqMXthk7qbJMsmYujBhytxP4eWuX/T5/xFMuXPiUt3v//8/
lH8nDF3qo6rE7f+/V9oyMO7agC53hJvfxtpV0FFS5MZbDDOXdnV13Xj+hlET
pyc28B7FJfVL2winthqm27ikTnPk45L6YaDzBpdcItdhXFLbGGfjkvpo4vcN
l1yK1ENcUrMZW3FJvVTkXoNLLpFpAi6pbYzhf3DJYQMAga7fJw==
               "], {{0, 
               28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+a4PDESCbXL6hi+0HErSJZZj17fcY5mHqOCXLGXvj+/0T5bwypKwJa
l3HY9C+G/Q6Ifr8xdje63DdG3Q/fvm2okeFkbMKUAwLNsGlPXgRdxzDz9+/l
H/4CGSkWOGwFgi8XccncrTyNS+qBGuMeHFJPlXj9n2GXeifDdQmXiVHqGM6H
gQre27ikpjNNwiHzdweT7gcccocZOe7hkHopyDoBl2UBLBNxSZEMAF4x4ho=

               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+S4NvNQmUGvqnYpLZHMzExKTAbf4YJ/PsLZTyxYGZiy9/7JoP1Fkzu
/lEIvUWNyWTGaxDrMrp5j7WFV/zG7oo/rkz5UOYvdLlzTOoQxqcSy90Ycqor
gKDeRpeJyQNN7pkqs5CQV11d5zM1Jn90Q++vBFM/M5j0nmB30v89TExbcUjN
5GQ//Q+7VL8Qxxwcug4LMRVgl/m5h5djHg4D1zCx4zLwqCA81NDAjzQWzoof
WKW+2zGxzcVh4BcmJlx2kQ4AH0TNuA==
               "], {{0, 28}, {28, 0}}, {0, 
               255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9u4PoEB0YG3oNYZH62czOBgPBrDKnj4kxMadu+fhXgffYZTWq+GFPQ
XhAjfnNNAqrUN2nOuh9g1s1YZldUuRQmLzB9NYONSXUJqpwLE5dae/uptXKs
TEwtaNbtK3ZwcHDa+f+xOJPfNxxeXMYkeA2H1CFmprk4pF6ZMangMPGVLpPW
YxzanJlUcEldEOVYiEPqsxRTPQ6pnzFM/F9xyG1jYtqCQ+q9FZPSCxxyaUzc
93FI/ReVn4NLChsAAGMtyDs=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+a4OYUKQbGp9hk/ibxMjFFyezHlPlTy83kfvLrvx+/MKSe+zB57fmI
1aY7+l5zfoMYv5+0m3eiyokybQNRn7eVMTExbUCRamHJeP3+UJGCrCATk9B+
VBvnsAGVMztkbn3JyzQd3b4l+aeuXf///5Up0+zfWB30f4020wLsMv+v8jDN
+oNd6m2oUMVfHNqcmfpwyPzvYcn6hkNqpZTqYxxSXfxOH3BIdUsFPcIu83c5
j/pWHLouybLPwOXENbKFuKRIBwCamdHI
               "], {{0, 28}, {28, 0}}, {0, 
               255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}], ",", 
           RowBox[{
            GraphicsBox[
             TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+a4OvOODat7Vgkfk2yk2BSk2cMw5R64sDhWn7y/3nGegypp2o+L0H0
eQMMqds86e/AjE+zD6PL9TI++fr/85s35wMw7VvDyKjqLc3IYsPIvhFd7t/m
6UDw5ls1YyIWL4DBSd7wHzikztrI3sYh9dZc7j4OqQ/mSttwSP0NYVqDQ+pd
JGMDDqn/sYxZOJz4LY/J8zMOXZ2MIs9wSM1gEjmHQ2qCoBouXf9DVXDZRQYA
ALLv2oU=
               "], {{0, 28}, {28, 0}}, {0, 255},
               ColorFunction->GrayLevel],
              BoxForm`ImageTag[
              "Byte", ColorSpace -> Automatic, Interleaving -> None],
              Selectable->False],
             DefaultBaseStyle->"ImageGraphics",
             ImageSizeRaw->{28, 28},
             PlotRange->{{0, 28}, {0, 28}}], "\[Rule]", "9"}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{61., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{54., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{54., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1, 28777811182575272942, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1, 28777811182575272942, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{46., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{46., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1, 28777811182575272942, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{83., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{83., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[28777811182575272942 === $SessionID, 
   Out[1], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.870275846481286*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"da5c1451-7795-4260-bc3c-f11f971db151"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im1", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "28000", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8702758528900623`*^9, 3.870275928981819*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"73b1efc6-d396-4bae-bd31-8b2f6d25878f"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x/84FVfPy6ptQpMtagifenpZ0D04nQGJg80xUzMYktADDtmJuZDKFKL
mRiDIWoYmeSvo0i1MDFrfQUxrvEwMb9GcVc1TNcrTSZ5FKn/hUzMwWBdr0yY
tNehupCJ0R7C0mQyQXUGyGX2M0EAqH8mml81mRhhsAZN6v92ey3tjIxgoL+W
fEWXg9oqxhh8DbtUC8ytmOCMGMytGOCaGLPYWexSX4IYmNBdDwMPxDF9BpcT
427FIfX/QcY6XFJUBQBXYrfn
    "], {{0, 28}, {28, 0}}, {0, 255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{{3.870275897734392*^9, 3.870275929515691*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"0359b98c-7af1-4668-8892-f58108723bed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im2", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "10002", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870275933725256*^9, 3.87027594444214*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"69af7566-2195-4c05-938e-7cf3eb2208e0"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9wcEnKBKdcGDMzLqkXosyauOQ2MDOX4JA6wMDEtBGHnDMTc+g37FLT
OZmYj2OXeqrIzGT6E6vU73omJoGb2LWdZGZm3oJd6qYUM3M0Djf2MTFrPsYu
dZiPkQmHGz/pMTM5vcEq9bWFmVkCu9T/R7jd+MmYiakYtxuZe3DLZWMPLJCc
zAMcUnQDAE6W2K8=
    "], {{0, 28}, {28, 0}}, {0, 255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{3.870275944650734*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"23528bf3-8ac5-4771-b51b-4c367a62ef4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im3", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "35723", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870275947205914*^9, 3.870275955272262*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"6b4c329e-d72a-456a-b477-56a767242ec4"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8Y8DeQkdFav6qqfm3Vqa9ocreYIIARiGXuoMp9NGNikmeHyDFVoGkM
YzJ+v2316lWrgeAwmlwxkzdOx9wRE7Y9iEvSk4lJ5A0OuRPuTExK8XOXY5X8
sd8V6E4WyU1YZX/tr7ZmYuLk5Y3DYfbmfF5mRv23uJy1RpMpH8F7dR9F8p5E
/F84J08NVacq0xcY85uC7FlkqWyegN9wOUUm3smnYby3UbxMpxEKbygxMfFP
Xnnp0q+VKyepMTF5v0cy5WWXLDByhIWVwLGohRZ40/PzBaHxFzr99390sLvV
kdG958uXP1j8TA8AACPKniI=
    "], {{0, 28}, {28, 0}}, {0, 255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{3.870275955545521*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"38bdf9e1-3261-4cbc-a948-81168cda6f75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im4", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "11264", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870275959216371*^9, 3.870275966349648*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"8edbfc85-053c-4aa9-a8b8-773b2d240acc"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9QcJSDKQiXXBszczAuuTBm5hYcUleYmJlv4JCrYmL2/Y5bLhGXdXjk
/ubilvvITJ5cDhMD01PsUp8dmJky/2KXe8LMzJSHw0iQ3D0ccgeAcp9wyMXj
lnuswMws+gW7XBMzM3M7DiMjmZkDcUj9f2PCdRyXHH0AADiD14o=
    "], {{0, 28}, {28, 
    0}}, {0, 255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{3.870275966577879*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"e665d49f-5ded-4401-a8a0-1e2a3464a634"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im5", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "27693", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870275970715267*^9, 3.8702759797651787`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"159dbb5b-6cde-453c-9ab8-333b71ed7d8b"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8C4M2j97ikLskxa6AJbV75GEzf9GVm3oQic0aOje8CiLFMjinj8R9k
qU8GTPUgeoM6E9MZNAPb5cReAqmn6szMGWhS/kxiB4HUI10m5uyfKDJPM9n4
JgHNLRVl5utBlfrfzsTU++ZRPSMTpl0/XJiZDeSYmZmYxeaj+/URM0gciPVv
oUv9f19SUjIDKOf7EkMKBA4wMDE5YpX5/98ZaNcRrDLHWjiZrA9ilfpkyMxc
/w27gcZMTL447PoPjJPHuOQWhq//iUuObgAAL4G9Kw==
    "], {{0, 28}, {28, 0}}, {0, 
    255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{3.870275980006469*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"37b6dd3a-9e69-4699-aeef-563681684c50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im6", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "16029", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870275983596695*^9, 3.870275996087784*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"256a9064-3ae0-4bf7-9a31-466480d36919"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8g8HVDkToTE4N00WN0mfs1VsxMzMwgrHEGTU4KKG4Yvv74rnBRZo69
qHJMzNHXP4FZ85iZqlDlDtyEM2MYmXbhctRNJuZwnC4mV46Ridpm3oxhYjbq
672JIvj00XRfJkYmJihWXwKX+ZTPAw1PZiZNa2sTZmYZmNTXYFB4hnced2Fm
Tn7z//+P48cfwOTqmTVLQOG5mYfZFN0FvEy+v0FxyMhk+Aldbi8zs+8xUBw6
Hcdw+Y9aUbA7QHZhgiOOTH4l13F4mk4AABkxnNU=
    "], {{0, 28}, {28, 0}}, {0, 255},
    
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{3.8702759963152647`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"92d80ff3-5ce8-49e8-916b-2269b32aa2ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im7", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "2401", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8702760144154453`*^9, 3.8702760307179527`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"983fcda5-3193-45c6-b486-1dc84918edd0"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9o8PXt24/YZT4uM2Jikr6PRebTUlMmENiIKfU5jAkCxI+gyfyZpcEE
AyJoVsaBRZNXPJoiz8T0DkUXRMr4M5DdxMxUjST1I4GJiUWMiek0mGfGxIQk
t52JSazsDh+T6ql///9fFUWWuwZ04cz//8v5mZiCTv3PZmIqhEt9sWZiUvoO
ZKzz52QS22jEpPAZLlcBdMV5CPPWRU0gZxJc6h03E1PbHyhnP5Dj+xsut4GJ
yeMfmPX7czALE0sjQup/JhOTJ5jxKg1oHmsDsr8ZwHLPj0TKAKUUUAMa6AFR
Dw9VULhYrruDGpJXYEEccerbfzTw57QSUCKp6M4XdBkQ+Pzu3bt/2CToCgBY
8nx/
    "], {{0, 28}, {28, 0}}, {0, 255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{{3.87027602334527*^9, 3.8702760311159353`*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"b0df92c1-f44f-4d75-9207-eb375d734393"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im8", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "11213", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870276034374419*^9, 3.8702760479253798`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"59c5b139-0185-4749-81fe-c3b65eef3155"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8MoJ7BAZfUfgecbtwPdP5+7FJATbiMrAdK1eM2EIcu8qVwOBGPFMj1
Djik8OvCJUXAz3ikcIQ9ISnS3QHSh0uKngAABK3MKA==
    "], {{0, 28}, {28, 0}}, {0, 
    255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{{3.870276044523857*^9, 3.87027604847297*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"64c6a842-426e-4e33-b04e-1e2afea9de28"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im9", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "40243", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870276052706423*^9, 3.870276063881949*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"30af7d2e-1fcc-4b52-af3b-497189f51728"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/6cc/CplysYl187MLIFDaqY0s8xs7FJXxJiZ9+LQpswkcfI3Vpkf8UzM
FTh0LWFmTsIhdcmEWek+Drk4ZuYrYMa3Rf4GMxbdRZL6YsIc/hfEmAp0LDMz
U/RqhNxdJqaLQOqcGBMDk7AkHzeT4m24XAKz/rv//x9KMzOrLn72/+rZIGaV
DzA5JmYPILmRmTkc4qBPpswnUeXimFXvQAXcmcvQ5Y5D+Qs4EXJeTO5AMoNp
3x+wq7OYmJi2wOS+2cq0X3h5gZk57MKFC8UmTMzMwd/hDq0D+krdCuQ1sP/4
Mz4hPPhtkzBUGIh1M2+hhtqbejPm8DIgOPnyM46AHbQAAJsCkQE=
    "], {{0, 28}, {28, 
    0}}, {0, 255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{3.870276064207408*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"e2d46882-36f7-45b6-9790-3611adcf806e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im10", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "10497", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870276067912154*^9, 3.870276075664836*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"dd14d3b7-06ac-4e44-8cc8-8838f098b89c"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9YcIDBG5fUlwAmH1xyt5hxy7XjkfPCLffKDLfcNmZmps045FKAcndw
yKkyMeXhkFrIwcw8HYfcJGZmZhxSeOUmMjEx4ZC6KsbMXI9d6mc8E7PsA+xy
wHBmrsZh5C0mBqbtOOTimJkkzuCQA8ZBIg6p/3NxhyWdAADSb9g6
    "], {{0, 28}, {28, 
    0}}, {0, 255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{3.870276075932065*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"91f157bc-d086-46b5-a041-883f38ecbf18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im11", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "9283", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870276082029703*^9, 3.870276088472294*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"7e51e9d9-62f0-4d60-8856-c6fb630cdd7c"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+04AAD03EcUk/5mZi9ccg9YmZijsYjl4VHzgaHXBgTA1MVLjmgvhPY
pTaL4pazYmZmsnmDW24ZdqmbikxMxh+wy61iZmYuxuFKQnKNeORwSP1fycTE
dIAM+97o4ZYD+R2XW/53MAfhkqIaAADoh9CN
    "], {{0, 28}, {28, 0}}, {0, 255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{3.870276088804022*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"de8cd62e-fb89-42d2-8633-343332bb5337"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im12", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "27904", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870276091773231*^9, 3.8702761047476377`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"d5ae0343-fd39-4bd3-87c4-3cad0a96cc9c"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+M4FMfQzguuVRmJps32KUuuTAzMVchuGeQ5KyYgXInYLxjogoIqfMy
KHIxzAIH4HI5TExMDBoPoLxeIK8fJiXLxszMrHEPZoggM/PMzzA5JqAUM0zX
CxkmZoF9/1HkYJwWoM3e/7HLhTEzGT9DyDEwgdxi2Nd3Fuh+IAs5hJbyMIP8
wMwsJCsnAWRFIAfLWT2IHJQ4iiz3f+8cBTkFTqgc//P/GGB5f38gSO4AphQQ
HAC6KharzP+n/EzMYsexyz1iZhLbil3q/xQ056PpW4ZLjjoAAHHLhuM=
    "], {{0, 28}, {
    28, 0}}, {0, 255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{{3.870276100338231*^9, 3.8702761051610403`*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"5e53d990-7f73-4557-8fa4-8ea28c4692b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im13", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "57012", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8702761116928787`*^9, 3.8702761199408627`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"c2d2336d-8e47-45bd-99e8-968f790140f7"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+s4FVQMCOTaPorLFItCkzMIFiIIbPYjpGJUcvERJNJ9CGa1FoxZrEJ
Z7/+/3+GmeksqtQXLe5YCOsMk/xrVDkt5lYo6wyzCZqJjGIw5nYmVLlrPGJw
O+yY0eXg/LWMTGtRzWyNhati0kaV2p4O81MQEyMTqtwDcabga0D6lQcwXEJQ
5f4XAsMkOD0dSDIxZqDJvYaEJBPzEm2mnWhy/w8qgPR4vD6D5jswuN6fkQHU
UY0eKkggnQkzhmDAjvkQLqm1DPY4tZkwofuAygAA6W2r6w==
    "], {{0, 28}, {28, 0}}, {
    0, 255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{3.870276120221641*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"b152ea0d-02da-4839-a04b-87b16a17a16f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im14", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "23045", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870276123981819*^9, 3.870276132453165*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"292a467d-e594-42f6-8840-9a1a41095614"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9i4Mi6ZE715OSGIx8xpG7mZ0aJiYmKCTAp4NS+gUkRl9R+XYm72GU2
tykqLsQuNZuRQXYuDgNv63DK3MbpkgamPJxyv0w5duCUXM/kgFPuf5fgEZxy
21hScGsUxR1mn4SYcMptYNLAJfXYlnsNLhOjmOJwSB2SZ7L8iV1TPrtU8yfs
utKYSl7gdCNJAABtp+Jx
    "], {{0, 28}, {28, 0}}, {0, 255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{3.870276132684658*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"fe588d67-b083-4707-9a0f-051d5380d709"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im15", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "28883", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8702761371645927`*^9, 3.870276149075042*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"524694fe-b9a0-4d61-9170-eeb8557c2d10"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9Y0Mm4AbccUxeG2JW3uOXKBd/jlAtkmguVc8CQS2CsANOf5DUx5IrZ
Ifp+TdDCdKANRO5nDaZcA1Tf/1mYcoFMQf//3/z//70IplwAI4O+K+P0tWaM
jEc/fkOV02ZiZAICEKEgX48qdzW9uyUw0AiiwATTqf//f39Tz8Qx681XbHJA
/UxY/AcF8xkxwwUGXjOp/8Il99OCyQ6nxngmJitXHHLn9ZnsnuPUSVsAAMxh
x/E=
    "], {{0, 28}, {28, 0}}, {0, 255},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{3.870276149360512*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"35d8f118-0f73-42df-a880-292d0e63b19e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"im16", "=", 
  RowBox[{
   RowBox[{"mnist", "[", 
    RowBox[{"[", "17222", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.87027615251462*^9, 3.870276164452713*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"1e3de3af-aa6f-4f13-b465-ee64428218e2"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+soN6BwWE/VgkGMHDAlNkPlWFgqMcqBRJlYMAwlAEqth9LaCCkMIz8
DxECSmF3J8RkHDL7HbA4BArIk0JxYj2KKqBlIKn9++uhYYeQqgeZWA8i4QAu
hSRWXw/WCw9zqDBWj4PV43DlflwSgwYAAAuqp4Y=
    "], {{0, 28}, {28, 0}}, {0, 255},
    
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Byte", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{28, 28},
  PlotRange->{{0, 28}, {0, 28}}]], "Output",
 CellChangeTimes->{3.870276164766725*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"094a2ebf-9e09-4096-826e-10936195d31e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphicsGrid", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"im1", ",", "im2", ",", "im3", ",", "im4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"im5", ",", "im6", ",", "im7", ",", "im8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"im9", ",", "im10", ",", "im11", ",", "im12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"im13", ",", "im14", ",", "im15", ",", "im16"}], "}"}]}], "}"}],
    ",", 
   RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8702761690593967`*^9, 3.870276208569244*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"0b1f6296-fe7b-449c-9366-e2dd9d1e540a"],

Cell[BoxData[
 GraphicsBox[{{}, {{InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x/84FVfPy6ptQpMtagifenpZ0D04nQGJg80xUzMYktADDtmJuZDKFKL
mRiDIWoYmeSvo0i1MDFrfQUxrvEwMb9GcVc1TNcrTSZ5FKn/hUzMwWBdr0yY
tNehupCJ0R7C0mQyQXUGyGX2M0EAqH8mml81mRhhsAZN6v92ey3tjIxgoL+W
fEWXg9oqxhh8DbtUC8ytmOCMGMytGOCaGLPYWexSX4IYmNBdDwMPxDF9BpcT
427FIfX/QcY6XFJUBQBXYrfn
          "], {{0, 28}, {28, 0}}, {0, 255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {194.4, -194.4}, {
      Center, Center}, {360.00000000000006, 360.00000000000006}], InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9wcEnKBKdcGDMzLqkXosyauOQ2MDOX4JA6wMDEtBGHnDMTc+g37FLT
OZmYj2OXeqrIzGT6E6vU73omJoGb2LWdZGZm3oJd6qYUM3M0Djf2MTFrPsYu
dZiPkQmHGz/pMTM5vcEq9bWFmVkCu9T/R7jd+MmYiakYtxuZe3DLZWMPLJCc
zAMcUnQDAE6W2K8=
          "], {{0, 28}, {28, 0}}, {0, 255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {583.2, -194.4}, {
      Center, Center}, {360.00000000000006, 360.00000000000006}], InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8Y8DeQkdFav6qqfm3Vqa9ocreYIIARiGXuoMp9NGNikmeHyDFVoGkM
YzJ+v2316lWrgeAwmlwxkzdOx9wRE7Y9iEvSk4lJ5A0OuRPuTExK8XOXY5X8
sd8V6E4WyU1YZX/tr7ZmYuLk5Y3DYfbmfF5mRv23uJy1RpMpH8F7dR9F8p5E
/F84J08NVacq0xcY85uC7FlkqWyegN9wOUUm3smnYby3UbxMpxEKbygxMfFP
Xnnp0q+VKyepMTF5v0cy5WWXLDByhIWVwLGohRZ40/PzBaHxFzr99390sLvV
kdG958uXP1j8TA8AACPKniI=
          "], {{0, 28}, {28, 0}}, {0, 255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {972., -194.4}, {
      Center, Center}, {360., 360.00000000000006}], InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9QcJSDKQiXXBszczAuuTBm5hYcUleYmJlv4JCrYmL2/Y5bLhGXdXjk
/ubilvvITJ5cDhMD01PsUp8dmJky/2KXe8LMzJSHw0iQ3D0ccgeAcp9wyMXj
lnuswMws+gW7XBMzM3M7DiMjmZkDcUj9f2PCdRyXHH0AADiD14o=
          "], {{0, 28}, {
          28, 0}}, {0, 255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {1360.8000000000002, -194.4}, {
      Center, Center}, {359.9999999999998, 360.00000000000006}]}, {InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8C4M2j97ikLskxa6AJbV75GEzf9GVm3oQic0aOje8CiLFMjinj8R9k
qU8GTPUgeoM6E9MZNAPb5cReAqmn6szMGWhS/kxiB4HUI10m5uyfKDJPM9n4
JgHNLRVl5utBlfrfzsTU++ZRPSMTpl0/XJiZDeSYmZmYxeaj+/URM0gciPVv
oUv9f19SUjIDKOf7EkMKBA4wMDE5YpX5/98ZaNcRrDLHWjiZrA9ilfpkyMxc
/w27gcZMTL447PoPjJPHuOQWhq//iUuObgAAL4G9Kw==
          "], {{0, 28}, {28, 
          0}}, {0, 255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {194.4, -583.2}, {
      Center, Center}, {360.00000000000006, 360.00000000000006}], InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8g8HVDkToTE4N00WN0mfs1VsxMzMwgrHEGTU4KKG4Yvv74rnBRZo69
qHJMzNHXP4FZ85iZqlDlDtyEM2MYmXbhctRNJuZwnC4mV46Ridpm3oxhYjbq
672JIvj00XRfJkYmJihWXwKX+ZTPAw1PZiZNa2sTZmYZmNTXYFB4hnced2Fm
Tn7z//+P48cfwOTqmTVLQOG5mYfZFN0FvEy+v0FxyMhk+Aldbi8zs+8xUBw6
Hcdw+Y9aUbA7QHZhgiOOTH4l13F4mk4AABkxnNU=
          "], {{0, 28}, {28, 0}}, {0,
           255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {583.2, -583.2}, {
      Center, Center}, {360.00000000000006, 360.00000000000006}], InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9o8PXt24/YZT4uM2Jikr6PRebTUlMmENiIKfU5jAkCxI+gyfyZpcEE
AyJoVsaBRZNXPJoiz8T0DkUXRMr4M5DdxMxUjST1I4GJiUWMiek0mGfGxIQk
t52JSazsDh+T6ql///9fFUWWuwZ04cz//8v5mZiCTv3PZmIqhEt9sWZiUvoO
ZKzz52QS22jEpPAZLlcBdMV5CPPWRU0gZxJc6h03E1PbHyhnP5Dj+xsut4GJ
yeMfmPX7czALE0sjQup/JhOTJ5jxKg1oHmsDsr8ZwHLPj0TKAKUUUAMa6AFR
Dw9VULhYrruDGpJXYEEccerbfzTw57QSUCKp6M4XdBkQ+Pzu3bt/2CToCgBY
8nx/
          "], {{0, 28}, {28, 0}}, {0, 255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {972., -583.2}, {
      Center, Center}, {360., 360.00000000000006}], InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x8MoJ7BAZfUfgecbtwPdP5+7FJATbiMrAdK1eM2EIcu8qVwOBGPFMj1
Djik8OvCJUXAz3ikcIQ9ISnS3QHSh0uKngAABK3MKA==
          "], {{0, 28}, {28, 
          0}}, {0, 255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {1360.8000000000002, -583.2}, {
      Center, Center}, {359.9999999999998, 360.00000000000006}]}, {InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/6cc/CplysYl187MLIFDaqY0s8xs7FJXxJiZ9+LQpswkcfI3Vpkf8UzM
FTh0LWFmTsIhdcmEWek+Drk4ZuYrYMa3Rf4GMxbdRZL6YsIc/hfEmAp0LDMz
U/RqhNxdJqaLQOqcGBMDk7AkHzeT4m24XAKz/rv//x9KMzOrLn72/+rZIGaV
DzA5JmYPILmRmTkc4qBPpswnUeXimFXvQAXcmcvQ5Y5D+Qs4EXJeTO5AMoNp
3x+wq7OYmJi2wOS+2cq0X3h5gZk57MKFC8UmTMzMwd/hDq0D+krdCuQ1sP/4
Mz4hPPhtkzBUGIh1M2+hhtqbejPm8DIgOPnyM46AHbQAAJsCkQE=
          "], {{0, 28}, {
          28, 0}}, {0, 255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {194.4, -972.}, {
      Center, Center}, {360.00000000000006, 360.}], InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9YcIDBG5fUlwAmH1xyt5hxy7XjkfPCLffKDLfcNmZmps045FKAcndw
yKkyMeXhkFrIwcw8HYfcJGZmZhxSeOUmMjEx4ZC6KsbMXI9d6mc8E7PsA+xy
wHBmrsZh5C0mBqbtOOTimJkkzuCQA8ZBIg6p/3NxhyWdAADSb9g6
          "], {{0, 28}, {
          28, 0}}, {0, 255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {583.2, -972.}, {
      Center, Center}, {360.00000000000006, 360.}], InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+04AAD03EcUk/5mZi9ccg9YmZijsYjl4VHzgaHXBgTA1MVLjmgvhPY
pTaL4pazYmZmsnmDW24ZdqmbikxMxh+wy61iZmYuxuFKQnKNeORwSP1fycTE
dIAM+97o4ZYD+R2XW/53MAfhkqIaAADoh9CN
          "], {{0, 28}, {28, 0}}, {0, 
          255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {972., -972.}, {Center, Center}, {360., 360.}], 
     InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+M4FMfQzguuVRmJps32KUuuTAzMVchuGeQ5KyYgXInYLxjogoIqfMy
KHIxzAIH4HI5TExMDBoPoLxeIK8fJiXLxszMrHEPZoggM/PMzzA5JqAUM0zX
CxkmZoF9/1HkYJwWoM3e/7HLhTEzGT9DyDEwgdxi2Nd3Fuh+IAs5hJbyMIP8
wMwsJCsnAWRFIAfLWT2IHJQ4iiz3f+8cBTkFTqgc//P/GGB5f38gSO4AphQQ
HAC6KharzP+n/EzMYsexyz1iZhLbil3q/xQ056PpW4ZLjjoAAHHLhuM=
          "], {{0, 
          28}, {28, 0}}, {0, 255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {1360.8000000000002, -972.}, {
      Center, Center}, {359.9999999999998, 360.}]}, {InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+s4FVQMCOTaPorLFItCkzMIFiIIbPYjpGJUcvERJNJ9CGa1FoxZrEJ
Z7/+/3+GmeksqtQXLe5YCOsMk/xrVDkt5lYo6wyzCZqJjGIw5nYmVLlrPGJw
O+yY0eXg/LWMTGtRzWyNhati0kaV2p4O81MQEyMTqtwDcabga0D6lQcwXEJQ
5f4XAsMkOD0dSDIxZqDJvYaEJBPzEm2mnWhy/w8qgPR4vD6D5jswuN6fkQHU
UY0eKkggnQkzhmDAjvkQLqm1DPY4tZkwofuAygAA6W2r6w==
          "], {{0, 28}, {28, 
          0}}, {0, 255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {194.4, -1360.8000000000002}, {
      Center, Center}, {360.00000000000006, 359.9999999999998}], InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9i4Mi6ZE715OSGIx8xpG7mZ0aJiYmKCTAp4NS+gUkRl9R+XYm72GU2
tykqLsQuNZuRQXYuDgNv63DK3MbpkgamPJxyv0w5duCUXM/kgFPuf5fgEZxy
21hScGsUxR1mn4SYcMptYNLAJfXYlnsNLhOjmOJwSB2SZ7L8iV1TPrtU8yfs
utKYSl7gdCNJAABtp+Jx
          "], {{0, 28}, {28, 0}}, {0, 255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {583.2, -1360.8000000000002}, {
      Center, Center}, {360.00000000000006, 359.9999999999998}], InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x9Y0Mm4AbccUxeG2JW3uOXKBd/jlAtkmguVc8CQS2CsANOf5DUx5IrZ
Ifp+TdDCdKANRO5nDaZcA1Tf/1mYcoFMQf//3/z//70IplwAI4O+K+P0tWaM
jEc/fkOV02ZiZAICEKEgX48qdzW9uyUw0AiiwATTqf//f39Tz8Qx681XbHJA
/UxY/AcF8xkxwwUGXjOp/8Il99OCyQ6nxngmJitXHHLn9ZnsnuPUSVsAAMxh
x/E=
          "], {{0, 28}, {28, 0}}, {0, 255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {972., -1360.8000000000002}, {
      Center, Center}, {360., 359.9999999999998}], InsetBox[
      FormBox[
       GraphicsBox[
        TagBox[RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRJI
mQwU/x+soN6BwWE/VgkGMHDAlNkPlWFgqMcqBRJlYMAwlAEqth9LaCCkMIz8
DxECSmF3J8RkHDL7HbA4BArIk0JxYj2KKqBlIKn9++uhYYeQqgeZWA8i4QAu
hSRWXw/WCw9zqDBWj4PV43DlflwSgwYAAAuqp4Y=
          "], {{0, 28}, {28, 0}}, {0,
           255},
          ColorFunction->GrayLevel],
         BoxForm`ImageTag[
         "Byte", ColorSpace -> Automatic, Interleaving -> None],
         Selectable->False],
        DefaultBaseStyle->"ImageGraphics",
        ImageSizeRaw->{28, 28},
        PlotRange->{{0, 28}, {0, 28}}],
       TraditionalForm], {1360.8000000000002, -1360.8000000000002}, {
      Center, Center}, {359.9999999999998, 359.9999999999998}]}}, 
   StyleBox[{{}, {LineBox[{{0, 0}, {0, -388.8}}], 
      LineBox[{{0, -388.8}, {0, -777.6}}], 
      LineBox[{{0, -777.6}, {0, -1166.4}}], 
      LineBox[{{0, -1166.4}, {0, -1555.2}}], 
      LineBox[{{388.8, 0}, {388.8, -388.8}}], 
      LineBox[{{388.8, -388.8}, {388.8, -777.6}}], 
      LineBox[{{388.8, -777.6}, {388.8, -1166.4}}], 
      LineBox[{{388.8, -1166.4}, {388.8, -1555.2}}], 
      LineBox[{{777.6, 0}, {777.6, -388.8}}], 
      LineBox[{{777.6, -388.8}, {777.6, -777.6}}], 
      LineBox[{{777.6, -777.6}, {777.6, -1166.4}}], 
      LineBox[{{777.6, -1166.4}, {777.6, -1555.2}}], 
      LineBox[{{1166.4, 0}, {1166.4, -388.8}}], 
      LineBox[{{1166.4, -388.8}, {1166.4, -777.6}}], 
      LineBox[{{1166.4, -777.6}, {1166.4, -1166.4}}], 
      LineBox[{{1166.4, -1166.4}, {1166.4, -1555.2}}], 
      LineBox[{{1555.2, 0}, {1555.2, -388.8}}], 
      LineBox[{{1555.2, -388.8}, {1555.2, -777.6}}], 
      LineBox[{{1555.2, -777.6}, {1555.2, -1166.4}}], 
      LineBox[{{1555.2, -1166.4}, {1555.2, -1555.2}}], 
      LineBox[{{0, 0}, {388.8, 0}}], LineBox[{{388.8, 0}, {777.6, 0}}], 
      LineBox[{{777.6, 0}, {1166.4, 0}}], LineBox[{{1166.4, 0}, {1555.2, 0}}],
       LineBox[{{0, -388.8}, {388.8, -388.8}}], 
      LineBox[{{388.8, -388.8}, {777.6, -388.8}}], 
      LineBox[{{777.6, -388.8}, {1166.4, -388.8}}], 
      LineBox[{{1166.4, -388.8}, {1555.2, -388.8}}], 
      LineBox[{{0, -777.6}, {388.8, -777.6}}], 
      LineBox[{{388.8, -777.6}, {777.6, -777.6}}], 
      LineBox[{{777.6, -777.6}, {1166.4, -777.6}}], 
      LineBox[{{1166.4, -777.6}, {1555.2, -777.6}}], 
      LineBox[{{0, -1166.4}, {388.8, -1166.4}}], 
      LineBox[{{388.8, -1166.4}, {777.6, -1166.4}}], 
      LineBox[{{777.6, -1166.4}, {1166.4, -1166.4}}], 
      LineBox[{{1166.4, -1166.4}, {1555.2, -1166.4}}], 
      LineBox[{{0, -1555.2}, {388.8, -1555.2}}], 
      LineBox[{{388.8, -1555.2}, {777.6, -1555.2}}], 
      LineBox[{{777.6, -1555.2}, {1166.4, -1555.2}}], 
      LineBox[{{1166.4, -1555.2}, {1555.2, -1555.2}}]}},
    Antialiasing->False]},
  ContentSelectable->True,
  ImageSize->{604., Automatic},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.870276201250451*^9, 3.870276208924273*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"43ebef79-8e61-4091-9cff-9a2d90a66d69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/peter/Dropbox/Apps/Overleaf/Thesis/figures/scBeyond/mnistExample.\
pdf\>\"", ",", "%27", ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[28]:=",ExpressionUUID->"061cb81b-2433-48f7-a1ad-e9ee47d32e94"],

Cell[BoxData["\<\"/home/peter/Dropbox/Apps/Overleaf/Thesis/figures/scBeyond/\
mnistExample.pdf\"\>"], "Output",
 CellChangeTimes->{3.870276280774747*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"46a93994-66dc-43de-9583-8110e21aaca9"]
}, Open  ]]
},
WindowSize->{764, 836},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 250, 4, 31, "Input",ExpressionUUID->"fc68ef0d-b1f8-4398-a9bc-2b8abc17ea34"],
Cell[833, 28, 100610, 2185, 455, "Output",ExpressionUUID->"da5c1451-7795-4260-bc3c-f11f971db151"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101480, 2218, 311, 7, 31, "Input",ExpressionUUID->"73b1efc6-d396-4bae-bd31-8b2f6d25878f"],
Cell[101794, 2227, 815, 17, 45, "Output",ExpressionUUID->"0359b98c-7af1-4668-8892-f58108723bed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102646, 2249, 308, 7, 31, "Input",ExpressionUUID->"69af7566-2195-4c05-938e-7cf3eb2208e0"],
Cell[102957, 2258, 722, 16, 45, "Output",ExpressionUUID->"23528bf3-8ac5-4771-b51b-4c367a62ef4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103716, 2279, 309, 7, 31, "Input",ExpressionUUID->"6b4c329e-d72a-456a-b477-56a767242ec4"],
Cell[104028, 2288, 852, 18, 45, "Output",ExpressionUUID->"38bdf9e1-3261-4cbc-a948-81168cda6f75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104917, 2311, 309, 7, 31, "Input",ExpressionUUID->"8edbfc85-053c-4aa9-a8b8-773b2d240acc"],
Cell[105229, 2320, 702, 16, 45, "Output",ExpressionUUID->"e665d49f-5ded-4401-a8a0-1e2a3464a634"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105968, 2341, 312, 7, 31, "Input",ExpressionUUID->"159dbb5b-6cde-453c-9ab8-333b71ed7d8b"],
Cell[106283, 2350, 817, 18, 45, "Output",ExpressionUUID->"37b6dd3a-9e69-4699-aeef-563681684c50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107137, 2373, 310, 7, 31, "Input",ExpressionUUID->"256a9064-3ae0-4bf7-9a31-466480d36919"],
Cell[107450, 2382, 815, 18, 45, "Output",ExpressionUUID->"92d80ff3-5ce8-49e8-916b-2269b32aa2ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108302, 2405, 313, 7, 31, "Input",ExpressionUUID->"983fcda5-3193-45c6-b486-1dc84918edd0"],
Cell[108618, 2414, 919, 19, 45, "Output",ExpressionUUID->"b0df92c1-f44f-4d75-9207-eb375d734393"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109574, 2438, 312, 7, 31, "Input",ExpressionUUID->"59c5b139-0185-4749-81fe-c3b65eef3155"],
Cell[109889, 2447, 657, 15, 45, "Output",ExpressionUUID->"64c6a842-426e-4e33-b04e-1e2afea9de28"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110583, 2467, 310, 7, 31, "Input",ExpressionUUID->"30af7d2e-1fcc-4b52-af3b-497189f51728"],
Cell[110896, 2476, 886, 19, 45, "Output",ExpressionUUID->"e2d46882-36f7-45b6-9790-3611adcf806e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111819, 2500, 311, 7, 31, "Input",ExpressionUUID->"dd14d3b7-06ac-4e44-8cc8-8838f098b89c"],
Cell[112133, 2509, 703, 16, 45, "Output",ExpressionUUID->"91f157bc-d086-46b5-a041-883f38ecbf18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112873, 2530, 310, 7, 31, "Input",ExpressionUUID->"7e51e9d9-62f0-4d60-8856-c6fb630cdd7c"],
Cell[113186, 2539, 682, 15, 45, "Output",ExpressionUUID->"de8cd62e-fb89-42d2-8633-343332bb5337"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113905, 2559, 313, 7, 31, "Input",ExpressionUUID->"d5ae0343-fd39-4bd3-87c4-3cad0a96cc9c"],
Cell[114221, 2568, 855, 18, 45, "Output",ExpressionUUID->"5e53d990-7f73-4557-8fa4-8ea28c4692b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115113, 2591, 315, 7, 31, "Input",ExpressionUUID->"c2d2336d-8e47-45bd-99e8-968f790140f7"],
Cell[115431, 2600, 821, 18, 45, "Output",ExpressionUUID->"b152ea0d-02da-4839-a04b-87b16a17a16f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116289, 2623, 311, 7, 31, "Input",ExpressionUUID->"292a467d-e594-42f6-8840-9a1a41095614"],
Cell[116603, 2632, 727, 16, 45, "Output",ExpressionUUID->"fe588d67-b083-4707-9a0f-051d5380d709"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117367, 2653, 313, 7, 31, "Input",ExpressionUUID->"524694fe-b9a0-4d61-9170-eeb8557c2d10"],
Cell[117683, 2662, 772, 17, 45, "Output",ExpressionUUID->"35d8f118-0f73-42df-a880-292d0e63b19e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118492, 2684, 310, 7, 31, "Input",ExpressionUUID->"1e3de3af-aa6f-4f13-b465-ee64428218e2"],
Cell[118805, 2693, 691, 16, 45, "Output",ExpressionUUID->"094a2ebf-9e09-4096-826e-10936195d31e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119533, 2714, 675, 16, 55, "Input",ExpressionUUID->"0b1f6296-fe7b-449c-9366-e2dd9d1e540a"],
Cell[120211, 2732, 15581, 350, 620, "Output",ExpressionUUID->"43ebef79-8e61-4091-9cff-9a2d90a66d69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135829, 3087, 290, 6, 55, "Input",ExpressionUUID->"061cb81b-2433-48f7-a1ad-e9ee47d32e94"],
Cell[136122, 3095, 232, 3, 92, "Output",ExpressionUUID->"46a93994-66dc-43de-9583-8110e21aaca9"]
}, Open  ]]
}
]
*)


